MadEye: Boosting Live Video Analytics Accuracy with Adaptive Camera Configurations

Camera orientations (i.e., rotation and zoom) govern the content that a camera captures in a given scene, which in turn heavily influences the accuracy of live video analytics pipelines. However, existing analytics approaches leave this crucial adaptation knob untouched, instead opting to only alter the way that captured images from fixed orientations are encoded, streamed, and analyzed. We present MadEye, a camera-server system that automatically and continually adapts orientations to maximize accuracy for the workload and resource constraints at hand. To realize this using commodity pan-tilt-zoom (PTZ) cameras, MadEye embeds (1) a search algorithm that rapidly explores the massive space of orientations to identify a fruitful subset at each time, and (2) a novel knowledge distillation strategy to efficiently (with only camera resources) select the ones that maximize workload accuracy. Experiments on diverse workloads show that MadEye boosts accuracy by 2.9-25.7% for the same resource usage, or achieves the same accuracy with 2-3.7x lower resource costs.

==> graph scripts/15fps.py <==

# Mid FPS (15 fps -- 11 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']

## New workload

fixed_w2 = [0.8961836620169953, 0.9169073005184121, 0.9001829869476934, 0.8790207749766578, 0.7587129733783279, 0.7519106688476921, 0.8747703412073496, 0.28937007874015747, 0.7942991722803098, 0.8637979541219095, 0.7096865321331784, 0.6351178377855207, 0.5932777777777778, 0.514123015873016, 0.8505520975209813, 0.7113506037613181, 0.5040663701377986, 0.8973084291187741, 0.8547865496572391, 0.40350877192982454, 0.5394736842105263, 0.8675547007661372, 0.8797283107094201, 0.6855881616376444]
madeye_w2 = [0.9435721634332752, 0.9304611592111597, 0.9164628030699464, 0.9003326330532218, 0.8121086426696665, 0.806602144674664, 0.8983267716535439, 0.25196850393700787, 0.8520181489597514, 0.9102505676420685, 0.7962271341463414, 0.7442847464188928, 0.5661388888888891, 0.4046428571428572, 0.9257484200349004, 0.828660129552987, 0.6831218384789812, 0.9260474822112753, 0.8694074842781743, 0.41008771929824567, 0.5592105263157895, 0.8881127110182961, 0.9019567168855342, 0.698239477003811]
dynamic_w2 = [0.951668136390359, 0.9371322350489022, 0.9290886809269165, 0.9249699879951981, 0.891193288338958, 0.8601098901098901, 0.9130905511811029, 0.30118110236220474, 0.8737501106373651, 0.917007927297979, 0.8697840588178006, 0.7851817362936997, 0.6596111111111113, 0.6287460317460319, 0.9320501714546776, 0.8734964084411597, 0.7932726037007805, 0.936121373836891, 0.8983052627449183, 0.46726190476190477, 0.6205357142857143, 0.9000154617840788, 0.9159151336599709, 0.7219127020072647]


fixed_w7 = [0.6987240126129015, 0.6336876703543368, 0.7710152981161386, 0.7234566553894286, 0.6789130598185713, 0.7407541567846913, 0.6996750406199226, 0.4372765904261967, 0.6706554582051879, 0.7477178218037988, 0.7082309007613884, 0.3898841786036909, 0.4137037037037036, 0.32808994708994715, 0.7450211328966694, 0.7162858966430389, 0.4416157916157917, 0.6044791096515232, 0.5640122393570666, 0.6541285874619208, 0.6911886196973914, 0.7168885930854016, 0.4605313227888325, 0.5150388466287182]
madeye_w7 = [0.8004076033705666, 0.7623740936703893, 0.7923350148140065, 0.7460834838986098, 0.7451771762795381, 0.8085366570099393, 0.728821397325334, 0.43622672165979265, 0.7592835099761783, 0.8530865934406489, 0.7106521809265707, 0.5264235707833268, 0.40325925925925926, 0.3261322751322755, 0.6550996214086348, 0.7813159723874006, 0.5208849351706494, 0.6518883415435142, 0.7369443774616189, 0.6708604423516704, 0.7380372226863454, 0.7463738241663773, 0.5727346277291521, 0.5712461245480432]
dynamic_w7 = [0.8138037339889198, 0.7700372330001953, 0.8092040001703867, 0.7719504973706652, 0.7758363173717502, 0.8290137640137637, 0.7473753280839892, 0.5444006999125112, 0.8176216151209044, 0.8728505698471375, 0.8218026747167843, 0.617627487259389, 0.5029259259259256, 0.4627989417989421, 0.7841231054750366, 0.7940332023204947, 0.6976161244117047, 0.6914422550629447, 0.7923937684282512, 0.6924347643097644, 0.7538666855631141, 0.7604418385003489, 0.6658151552707251, 0.696647801319505]

##














fixed_w1 = [0.7049249424752038, 0.6841216725420971, 0.7389786252558799, 0.7943174020539453, 0.7153312174349243, 0.7509660134692491, 0.7064331133122954, 0.5255130456188991, 0.47603487695002145, 0.5762588825394694, 0.43313204377805137, 0.4389799350084186, 0.3648106548285143, 0.32580717738819376, 0.61497757556223, 0.5596890185548452, 0.48826718581379897, 0.4571990262158802, 0.498284721695456, 0.49063556804161884, 0.5874008370039078, 0.6793940498635037, 0.49480368384900086, 0.6247400160090104]
madeye_w1 = [0.8488328651629335, 0.842023048125339, 0.849512767459544, 0.8769197953995634, 0.8440509023206434, 0.8080676606067786, 0.7182913018854074, 0.564107428179111, 0.6456849435872136, 0.7222862545347911, 0.635418767028785, 0.5994757173642188, 0.4073413973424601, 0.4207850504664183, 0.6804535896284857, 0.6602051376916003, 0.6117670949826197, 0.6101191389501783, 0.6598849591736855, 0.5931141894970744, 0.6789373690749954, 0.7589411008563085, 0.6198957555680072, 0.7308610862778304]
dynamic_w1 = [0.915635444250299, 0.9006617327367701, 0.9084258405670519, 0.9325482529292393, 0.8795459478784244, 0.8589235295800071, 0.7727202790474501, 0.6897837238214728, 0.735976276947875, 0.7387204594867207, 0.7863139734880054, 0.7129352033339842, 0.5961069608363585, 0.5919342121962713, 0.7595997780268827, 0.6899586476912406, 0.7043358263528505, 0.6533362741183969, 0.7044494636689613, 0.599654527678344, 0.7724402816664802, 0.8422710714532929, 0.7109045706122009, 0.812368839310367]
#fixed_w2 = [0.7635541644931316, 0.7933073424301493, 0.8378851540616246, 0.8708708708708708, 0.8699186991869918, 0.8559139784946236, 0.8648648648648648, 0.7973753280839895, 0.6355222876962007, 0.6940925862528052, 0.69178035000689, 0.4682614133833646, 0.3193236714975845, 0.32666666666666666, 0.7251081183299622, 0.7071394014790241, 0.6017187940264863, 0.5208139173656415, 0.5915119363395225, 0.7196652719665272, 0.7056530214424951, 0.6936020155112228, 0.6397715759417886, 0.4667051102507071]
#madeye_w2 = [0.9103112502173535, 0.9311890838206627, 0.8991596638655461, 0.9339339339339339, 0.9390243902439024, 0.8623655913978494, 0.7927927927927927, 0.7280839895013123, 0.8011537576754967, 0.8370928271647202, 0.8119057461761059, 0.6016260162601625, 0.3571980676328502, 0.36867208672086715, 0.7840099978622991, 0.7805584352754164, 0.6846999154691462, 0.6272755514134825, 0.7758416649663333, 0.7894002789400278, 0.7602339181286549, 0.7836760966055379, 0.7547204568481163, 0.6202597687893017]
#dynamic_w2 = [0.9953051643192488, 1.0, 1.0073529411764706, 1.006006006006006, 0.9959349593495934, 0.9849462365591397, 0.9823603130689744, 1.0, 0.9964254746863442, 0.9575487846627866, 1.0597206336002218, 0.8298725814063237, 0.5552657004830918, 0.5736585365853658, 0.9961685823754789, 0.9647798742138365, 0.8821689714167401, 0.9016154085119601, 0.9661565666870705, 0.8716875871687586, 0.8070175438596491, 0.8381588715664439, 0.9096435479414202, 0.7818326605706125]
fixed_w3 = [0.5656228945937107, 0.584303959801819, 0.7948240651578654, 0.7673930805954869, 0.7307239174161848, 0.641070564032937, 0.590882937608872, 0.5033524382661108, 0.43541787968324397, 0.6533935504430962, 0.5956118069820217, 0.34952876569679103, 0.30571150945316006, 0.2140894445603972, 0.5608115025628373, 0.5892681252528984, 0.4108367653079963, 0.5791273875872185, 0.5118904789874772, 0.45300536341931896, 0.45591004855937123, 0.5618537597654463, 0.4483507186917712, 0.5173821796601967]
madeye_w3 = [0.7338857534323574, 0.7093533189109914, 0.8839529665908229, 0.8477541638153658, 0.8148554883917499, 0.7060378599243464, 0.6690722586610163, 0.5244577223357493, 0.6119694862416585, 0.7826300930667655, 0.7016345423141673, 0.5286445616526549, 0.3897964273284335, 0.29155251225558876, 0.5179472220502475, 0.6253003347683239, 0.4668295495909154, 0.6524802508631659, 0.6564493561709466, 0.5525311130346755, 0.5274572563625711, 0.6526682818330228, 0.621940088424956, 0.5888443014448564]
dynamic_w3 = [0.7562605021636393, 0.820856152138617, 0.9138506758746393, 0.8992836156479442, 0.8430103457112458, 0.7691560751886147, 0.7239425792984019, 0.6201065692306923, 0.7261364631311207, 0.8146211222997078, 0.8631684976813685, 0.6102626536690965, 0.509529860081716, 0.48520878146830304, 0.6450894867072017, 0.6638469745269057, 0.5250210631514987, 0.7512099135135486, 0.6639754165489338, 0.5864538800571987, 0.5600427377279737, 0.6781049030478942, 0.6541882411297679, 0.6822233582893362]
fixed_w4 = [0.5795133450820085, 0.6684720644748703, 0.7237972719885978, 0.5956456435184582, 0.6111262398493631, 0.4728508955007876, 0.5640179629666892, 0.12405176599479209, 0.5171602042009019, 0.5774812456426051, 0.4825971111318934, 0.47246375053252226, 0.40119456258256164, 0.2762168122396413, 0.5476790796168706, 0.4573964385268331, 0.33485364932356376, 0.5955863090503059, 0.6530289348928103, 0.14489902676131752, 0.22122081001245178, 0.6017316509114142, 0.5831236030167799, 0.5122242533763882]
madeye_w4 = [0.7115237740869111, 0.7542433542100238, 0.8251881208533172, 0.7621567884159193, 0.808713679564796, 0.6451051915443823, 0.6644067753603978, 0.08648648648648649, 0.6929381386091561, 0.6810686233631049, 0.6304526755460638, 0.6856158547044109, 0.4190069699789948, 0.35177428712566283, 0.719916841394844, 0.565923121093743, 0.450291097603011, 0.6956901391235126, 0.7143377957478529, 0.28071849810254645, 0.334517145660721, 0.6806447539475569, 0.6733836947186216, 0.6220929589048856]
dynamic_w4 = [0.7043738418519423, 0.783154862977836, 0.8795090921436839, 0.7821005767736872, 0.8077177187240858, 0.7264661966079655, 0.7935421555377682, 0.2899340285167057, 0.7999276259413296, 0.7852923894686582, 0.8388839440582732, 0.7631741053244451, 0.6081612230751172, 0.5999852674043502, 0.7251803643066042, 0.5821463280732151, 0.4937664408662714, 0.7097274906782954, 0.7764414814854076, 0.3262252751582467, 0.44374122857876463, 0.7267668954823998, 0.6831869832022819, 0.7803493797860398]
fixed_w5 = [0.5946533713200378, 0.6682295244283549, 0.6929586327284537, 0.6028310353267519, 0.5826599946034783, 0.4749426879121408, 0.4264553469277878, 0.1945945945945946, 0.4614888280386176, 0.5935113657257963, 0.42072814149194127, 0.28037166085946574, 0.1744711824123589, 0.12952269170579028, 0.5870570036172469, 0.43153235653235644, 0.22313797313797307, 0.6219401391058244, 0.5945369955714785, 0.08644800406814136, 0.04869031425482194, 0.5268795439507845, 0.5735857385930188, 0.5089702669075913]
madeye_w5 = [0.7289434674875286, 0.7611674247346765, 0.824644785450412, 0.7904190802534605, 0.7567709994194651, 0.6091386407371064, 0.5545124167171411, 0.14234234234234233, 0.6803567408990503, 0.778734912142268, 0.515760947083155, 0.459154810298103, 0.23391958803723512, 0.21563119457485652, 0.7628753703232931, 0.5581501831501832, 0.32887667887667893, 0.7427090926081672, 0.6223523411454446, 0.21046275108060003, 0.09516003394835663, 0.5829579112279156, 0.6401285771516363, 0.5909541144040413]
dynamic_w5 = [0.7214896682712771, 0.7608211887744056, 0.8527077497665733, 0.7908823076156027, 0.8680399179074577, 0.756662100652084, 0.6204926307288512, 0.3171171171171171, 0.8175183849447524, 0.8650726039381177, 0.6971827575072651, 0.5227553802707177, 0.3846207169736582, 0.33770213875847677, 0.8351098881926897, 0.596193984039288, 0.46378146101903006, 0.804516266837545, 0.7923610489127728, 0.18107315389924084, 0.1344315062008899, 0.692344862835689, 0.6782240353647702, 0.8371529563829648]
fixed_w6 = [0.5305947279105048, 0.5000075282778157, 0.7436727561526125, 0.657146019060178, 0.6511231934952528, 0.644008382429615, 0.6185496939709969, 0.43301558969792653, 0.44400707694712316, 0.5932511453695142, 0.5575334603125641, 0.36877640671064416, 0.33368244840359956, 0.24662317348848026, 0.48867037386915746, 0.48399825924581624, 0.38356278036890773, 0.5269420020049261, 0.5255194115454033, 0.386604873770805, 0.3640682459360819, 0.4698069375008305, 0.4528588290278892, 0.40270339063561045]
madeye_w6 = [0.6914646037195854, 0.6585319994176837, 0.8390613882374605, 0.7610644927508954, 0.7579793212794339, 0.704632367856293, 0.6772420198620228, 0.4409664142835711, 0.649169166508033, 0.7548119910362998, 0.6991084143266195, 0.5313763013114063, 0.4212602433606497, 0.3337476294579258, 0.5107898509475259, 0.5772526519628123, 0.4882233832625549, 0.5928450752781371, 0.6398499747054381, 0.5052937975160297, 0.4658241056494525, 0.5720241497662167, 0.5689581374398256, 0.4333588891403323]
dynamic_w6 = [0.7198870667959218, 0.7163885932803458, 0.8662789291491789, 0.7815119267358952, 0.7757665783897496, 0.762741651117603, 0.7334967644683668, 0.5459488693298108, 0.6953094052840619, 0.7917942423463333, 0.8182797549698456, 0.6242969790562677, 0.5234481931456705, 0.5189138203408791, 0.6041827941774518, 0.5933618945060268, 0.5829006881575108, 0.6007447414941661, 0.6998329357472677, 0.540150506300951, 0.5263206536739127, 0.5998473056970636, 0.6076183484525743, 0.6178216430838719]
#fixed_w7 = [0.5208374343053683, 0.46500003980794435, 0.6564760997491842, 0.5939751666876419, 0.46954566234298173, 0.5886153639093744, 0.5444887488900209, 0.39636649567083004, 0.4626939834130812, 0.46861577936104537, 0.5379347834675954, 0.33672503634505885, 0.18871966063698467, 0.14008966101881948, 0.3936151594072982, 0.3807971848948973, 0.27709842172315835, 0.4747157259381533, 0.4930153781328863, 0.2640199991035174, 0.33806742571282133, 0.4910666528683255, 0.44613744752380147, 0.3024615857490844]
#madeye_w7 = [0.6424808150960177, 0.6103173541992001, 0.7361007699259192, 0.7247283734401576, 0.5840860335185456, 0.6436480729162228, 0.593724651884305, 0.40370697263901123, 0.6459116589565489, 0.6063800755913282, 0.6586198231292447, 0.48381680774102764, 0.24241633172111154, 0.22604074991840878, 0.4053694540293036, 0.4813012253174404, 0.39613826948215813, 0.5068290943279092, 0.5562680416145005, 0.34887443128812357, 0.3770548656685621, 0.5243636958091217, 0.5252113666767522, 0.34887595199959764]
#dynamic_w7 = [0.7333557733907856, 0.7133579035179809, 0.8187682682747714, 0.7743227783564298, 0.670751758281613, 0.733055620723529, 0.718569215790142, 0.53796276348069, 0.708582049775066, 0.654126285497356, 0.8550202145989367, 0.6913110897946536, 0.42865973574710625, 0.3985829539801734, 0.6717063679738522, 0.539274992104835, 0.5079260584309082, 0.6064394791331824, 0.6488489194171819, 0.42225374091908746, 0.5133120500891559, 0.5737348494896577, 0.610398733914365, 0.5670849340497955]
fixed_w8 = [0.600247670488803, 0.6013472403486336, 0.7287084802244622, 0.7138517277692213, 0.6585747542219239, 0.5695837143626947, 0.648570354074028, 0.31599229941357937, 0.5727551819184626, 0.6283679161967322, 0.5509269057701147, 0.3642119052069409, 0.2863499005351909, 0.18952710823838143, 0.5249952311869712, 0.5583163428025615, 0.3060204017395621, 0.5726046092333479, 0.6022069448189586, 0.24592906052843938, 0.32544871865975133, 0.5564194063471988, 0.5448259875212895, 0.3909151723759604]
madeye_w8 = [0.7066212460215199, 0.7099501480889712, 0.832358893198342, 0.8236693684502794, 0.7680309047472486, 0.6455057499014346, 0.7105537368314585, 0.3224051103949313, 0.7145005644066208, 0.7520647362632222, 0.6614459425217446, 0.52022490902334, 0.36411078185379986, 0.28628080451348764, 0.5695171053460603, 0.6140730531384743, 0.419898544732296, 0.635610726185176, 0.6742662047913934, 0.352562779376249, 0.3712492362448813, 0.6267130256894234, 0.6229170229756613, 0.45509796844907735]
dynamic_w8 = [0.7392135659376017, 0.7527798783409702, 0.8539307705626433, 0.845297635533317, 0.801066431046572, 0.7427935252138527, 0.7693494575869397, 0.42367282580265364, 0.7922399361944668, 0.800473720108149, 0.7830347571344656, 0.5983972934620113, 0.4738129608432935, 0.44890623329216206, 0.6020928430744099, 0.6498159025801954, 0.5007262687105356, 0.6476179807104994, 0.7517073804598424, 0.3863297941275177, 0.47763172287938965, 0.6637657636486964, 0.6490246132673573, 0.5921920245278198]
fixed_w9 = [0.6573829640692314, 0.6019304298533262, 0.7903472565812734, 0.7221691138974318, 0.6846918100732087, 0.6935744311280092, 0.6722935730076756, 0.6095208137566793, 0.5528289771808529, 0.6063449849250333, 0.4375869315333502, 0.5113602638647952, 0.36240256837848456, 0.2617503943456887, 0.49343110886212166, 0.5627625590693488, 0.5045155993944748, 0.5282269803701393, 0.5255458020415763, 0.5504908733305486, 0.5497214329608883, 0.5823780242702079, 0.5376200482491901, 0.41152016598366653]
madeye_w9 = [0.7378621562257007, 0.7685850904977897, 0.8821911732588292, 0.7999246768051911, 0.8040091716793056, 0.7398790169776103, 0.6952285697625555, 0.6564278647276148, 0.7445447454902147, 0.7554249498158596, 0.537360688456062, 0.6872436440586769, 0.4035494364535702, 0.3319189493274189, 0.5474531743248885, 0.6233355010351195, 0.5791476043778888, 0.6380672411420041, 0.6508220681905239, 0.6211410510226765, 0.6185236110240008, 0.6685288095556292, 0.6719545101660911, 0.5503259182217025]
dynamic_w9 = [0.850984438315274, 0.8677693191844799, 0.9262540838785687, 0.8687137655516187, 0.81812951931132, 0.8339321156856925, 0.8031589210145113, 0.7890953025481985, 0.8043879376293238, 0.7655847252168828, 0.7417308080517993, 0.8380100807125843, 0.5806301103486401, 0.5850914062172867, 0.6773653805776206, 0.6798051722401119, 0.6138450182749948, 0.657168127150851, 0.7084486171080921, 0.6252595085351023, 0.6484376724287463, 0.6896826264541197, 0.7059006698554212, 0.7072490961018372]
fixed_w10 = [0.5616219838267391, 0.5476632995954176, 0.7429813563568322, 0.648167427550693, 0.6875239367510688, 0.5941675734904764, 0.5530263480678327, 0.41609282308101203, 0.6370469429219622, 0.6884763101723566, 0.5558731686940926, 0.6086793457220284, 0.6367134085957616, 0.5812294507787465, 0.5499859493073292, 0.45121934943363506, 0.4627576118685821, 0.6312196925275142, 0.6032925950167329, 0.45645425921733573, 0.5132663166909185, 0.5765083891403682, 0.5609884480813349, 0.580607734735155, 0.5465385837434685]
madeye_w10 = [0.7413175843124753, 0.7578589184007141, 0.8594997256103266, 0.7621779259020226, 0.8217249960786042, 0.7089752591269932, 0.6498971314444297, 0.46856970538072895, 0.8613364921920323, 0.8728343116374907, 0.7100804178467849, 0.8822678732739708, 0.5958625470390178, 0.5136051866756093, 0.7098651866651374, 0.4704632668918383, 0.5355760206558016, 0.7769146658717729, 0.7723406159613053, 0.6034607669567382, 0.6276138573791131, 0.6943715825000607, 0.7152644540120567, 0.6964550744594891, 0.6922769659657273]
dynamic_w10 = [0.7856491925840583, 0.7717747032533181, 0.8791808480265477, 0.8189376707825102, 0.8777965123881561, 0.7751692257254157, 0.681309977953847, 0.5828401831354586, 0.9222128385873126, 0.9099124011583105, 0.8332180143610558, 0.9442526252150484, 0.8525799168152108, 0.8635273865414712, 0.7427731244729632, 0.5199466024051659, 0.5474462958129978, 0.8164339278763165, 0.8394236223546566, 0.6520958574196061, 0.6567075270551548, 0.692320032312981, 0.7570553962385189, 0.7747914792963577, 0.7624196013733691]








fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]


madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i] - fixed[i])
print('Distance from fixed')
print('MIN : ', min(all_medians))
print('25th percentile ', low(all_medians))
print('MED : ', median(all_medians))
print('75th percentile ', high(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('Distance from dynamic')
print('MIN : ', min(all_medians))
print('25th percentile ', low(all_medians))
print('MED : ', median(all_medians))
print('75th percentile ', high(all_medians))
print('MAX : ', max(all_medians)) 

print('Results with 75th percentiles\n')
all_maxes = []
for i in range(0,len(madeye)):
    all_maxes.append( madeye_max[i] - fixed_max[i])

print('Distance from fixed')
print(all_maxes)
print('MIN : ', min(all_maxes))
print('25th percentile ', low(all_maxes))
print('MED : ', median(all_maxes))
print('75th percentile ', high(all_maxes))
print('MAX : ', max(all_maxes)) 


all_maxes = []
for i in range(0,len(madeye_max)):
    all_maxes.append(dynamic_max[i] - madeye_max[i])
print('Distance from dynamic')
print('MIN : ', min(all_maxes))
print('25th percentile ', low(all_maxes))
print('MED : ', median(all_maxes))
print('75th percentile ', high(all_maxes))
print('MAX : ', max(all_maxes)) 
x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=29)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)
fig.set_size_inches(11, 5)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='Best fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='Best dynamic', color='#2ca25f')
ax.set_ylabel('Accuracy (%)', fontsize=36)
ax.set_xticks(x, labels, fontsize=29)
ax.legend( prop={'size': 18}, ncol=3  )

fig.tight_layout()
plt.savefig('15fps.pdf')



==> graph scripts/1fps.py <==

# Mid FPS (15 fps -- 11 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']


## New worklaods
fixed_w2 = [0.8824627224627223, 0.9060026855860194, 0.8894935596616274, 0.8565367813792188, 0.7026043619547555, 0.7247500908760455, 0.8294291338582686, 0.2854330708661417, 0.6771982100893013, 0.8037551105097487, 0.6358939459930313, 0.6139729723190089, 0.4589722222222221, 0.3829761904761906, 0.8235641891489526, 0.6895677239427241, 0.5040663701377986, 0.8767302955665026, 0.8372383650831926, 0.38706140350877194, 0.49122807017543857, 0.8513023730111495, 0.8376733688627466, 0.6386980689362584]
madeye_w2 = [0.9483083480305708, 0.9345109828443168, 0.9209896137942362, 0.9022083833533417, 0.8406191413573306, 0.8103235187204657, 0.9084973753280845, 0.2854330708661417, 0.8611429010192861, 0.9109382052862278, 0.8340338269454121, 0.7725724690282619, 0.5672222222222224, 0.5714880952380953, 0.9249083594040672, 0.8355762293262297, 0.7393947322518754, 0.9268856048166393, 0.8702517645190062, 0.4115497076023392, 0.5723684210526315, 0.8909241172539043, 0.9060518069748357, 0.7137944193924183]
dynamic_w2 = [0.951668136390359, 0.9371322350489022, 0.9290886809269165, 0.9249699879951981, 0.891193288338958, 0.8601098901098901, 0.9130905511811029, 0.30118110236220474, 0.8737501106373651, 0.917007927297979, 0.8697840588178006, 0.7851817362936997, 0.6596111111111113, 0.6287460317460319, 0.9320501714546776, 0.8734964084411597, 0.7932726037007805, 0.936121373836891, 0.8983052627449183, 0.46726190476190477, 0.6205357142857143, 0.9000154617840788, 0.9159151336599709, 0.7219127020072647]

fixed_w7 = [0.6410762831133202, 0.5612962962962962, 0.7506655420520968, 0.6780250484031999, 0.6404011051648846, 0.711018321514505, 0.649844432324747, 0.38836395450568684, 0.49167704591830746, 0.7155855133598139, 0.506894437991999, 0.36231045941411805, 0.28603703703703703, 0.17531216931216934, 0.708201304338643, 0.6803831089545372, 0.3944851444851444, 0.5813017697500455, 0.5148503539882848, 0.6124450435853944, 0.6426807760141092, 0.6690355940355942, 0.42011305890373496, 0.5150388466287182]
madeye_w7 = [0.8043632978818168, 0.7622300607485787, 0.8014688703764334, 0.75827169251539, 0.7620035767673559, 0.8167600917600916, 0.7349539640878221, 0.4496875390576179, 0.7805654464151195, 0.8665987388368523, 0.6191290811717637, 0.5607239643825009, 0.4077037037037041, 0.4064656084656092, 0.7461547751247317, 0.7929169375597943, 0.5757049828478399, 0.6758356139390622, 0.7781240343309308, 0.6798829987426477, 0.7349925740276616, 0.7559838211433952, 0.6265276869274055, 0.6892678556118916]
dynamic_w7 = [0.8138037339889198, 0.7700372330001953, 0.8092040001703867, 0.7719504973706652, 0.7758363173717502, 0.8290137640137637, 0.7473753280839892, 0.5444006999125112, 0.8176216151209044, 0.8728505698471375, 0.8218026747167843, 0.617627487259389, 0.5029259259259256, 0.4627989417989421, 0.7841231054750366, 0.7940332023204947, 0.6976161244117047, 0.6914422550629447, 0.7923937684282512, 0.6924347643097644, 0.7538666855631141, 0.7604418385003489, 0.6658151552707251, 0.696647801319505]

###


fixed_w1 = [0.49876828971168125, 0.6584908640908013, 0.6548010127363614, 0.711652738540747, 0.6205164165869157, 0.6346397264948442, 0.7251139318873504, 0.41747599912582745, 0.47603487695002145, 0.6471934201338408, 0.5074616241561809, 0.47050974495148395, 0.32329288086134017, 0.18759957037785394, 0.6394145887047891, 0.5596890185548452, 0.4286332593275884, 0.4744227271809996, 0.5221410262544082, 0.5297685424743044, 0.5874008370039078, 0.6793940498635037, 0.5275089257220175, 0.4788425325553736]
madeye_w1 = [0.8012094615221812, 0.8587434915033583, 0.8048727093763477, 0.8216993040893957, 0.8013695166859676, 0.759173933944431, 0.7457979887229524, 0.5037747180595256, 0.706227086086965, 0.8164388179248367, 0.7943447049312196, 0.6618120156808618, 0.4469056082528017, 0.4268006282586837, 0.7265193763804548, 0.6811444456615215, 0.5747012436118775, 0.6667030045066448, 0.7235047056287963, 0.6664468938946051, 0.702532066078126, 0.7950703429596602, 0.7161631886951269, 0.7206025592895567]
dynamic_w1 = [0.8381095761009925, 0.8941977455763301, 0.8514624615038217, 0.8456470178440627, 0.8070001094119932, 0.7861249701583962, 0.8727482292194247, 0.5953987927954975, 0.735976276947875, 0.8680700840218903, 0.926988344857885, 0.8040396172480127, 0.5534356170266063, 0.5476216251571597, 0.8668939883115924, 0.6899586476912406, 0.6300075881171794, 0.7503795002091304, 0.7888546041901134, 0.6968569772320681, 0.7724402816664802, 0.8422710714532929, 0.7870904943254945, 0.7646355190998194]
#fixed_w2 = [0.660789427925578, 0.7316114359974009, 0.7815126050420168, 0.7867867867867867, 0.7749023750080021, 0.8043010752688171, 0.7976874512307582, 0.7501312335958005, 0.59099998230433, 0.6341689172911357, 0.6095494005787515, 0.4682614133833646, 0.3193236714975845, 0.29555555555555557, 0.7404337888280466, 0.7071394014790241, 0.481825866441251, 0.4454178316247282, 0.5310616880908657, 0.7419804741980474, 0.7056530214424951, 0.7164502677344453, 0.5346320346320347, 0.4667051102507071]
#madeye_w2 = [0.8895496435402539, 0.9517543859649122, 0.8771008403361344, 0.8948948948948948, 0.9126016260162602, 0.8408602150537634, 0.8018018018018018, 0.8059242594675665, 0.7997204084160605, 0.8003474203405733, 0.7895135731018326, 0.6418073796122576, 0.44096618357487927, 0.44644986449864493, 0.8390804597701149, 0.8037735849056603, 0.6403212172442941, 0.6209381795588692, 0.7663061960144189, 0.8437935843793584, 0.7855750487329434, 0.8371282124184555, 0.7277793128856959, 0.7280665623197956]
#dynamic_w2 = [0.9859154929577464, 0.9956140350877192, 0.9779411764705882, 0.990990990990991, 0.975609756097561, 0.9634408602150537, 0.9560899482159324, 0.9619047619047618, 0.9126187821839995, 0.8378282424841821, 0.9128279782329902, 0.8298725814063237, 0.5552657004830918, 0.5248780487804877, 1.0268199233716475, 0.9647798742138365, 0.8013011213181208, 0.8092264678471575, 0.9326259946949601, 0.9762900976290096, 0.8070175438596491, 0.9517446176688937, 0.840379478677351, 0.7818326605706125]
fixed_w3 = [0.6035106606485195, 0.584303959801819, 0.7150225269533326, 0.7105990567012668, 0.6814571367042873, 0.5861397484808285, 0.666591814312241, 0.40240201532892017, 0.43541787968324397, 0.5735408155931173, 0.4609849751996207, 0.34952876569679103, 0.23849152070983407, 0.1428717028795181, 0.5947810374040596, 0.539778613542334, 0.37681293680262834, 0.5791273875872185, 0.5386875561820805, 0.48045266975411066, 0.4996659728477276, 0.6159361568503345, 0.4483507186917712, 0.3978770609051967]
madeye_w3 = [0.8233736170771089, 0.7786507046333595, 0.8246104178151414, 0.8015468233074455, 0.7823587430274368, 0.6741291653038569, 0.7953710590030139, 0.4508926081444526, 0.6975563570042176, 0.749023268530118, 0.6784331033033383, 0.5557075278498005, 0.380207699801111, 0.32309827179175316, 0.673469699302207, 0.6049681977616623, 0.45165572642934554, 0.71229818679465, 0.7015197683470207, 0.6170254380231418, 0.5999259766152767, 0.7387932373322317, 0.6607990507649121, 0.5603884721333618]
dynamic_w3 = [0.8545969952436188, 0.820856152138617, 0.8406334638652333, 0.8140052566773628, 0.8005995440824926, 0.72801644359761, 0.8338717678670222, 0.536211362781627, 0.7261364631311207, 0.766545962582363, 0.7305706020868156, 0.6102626536690965, 0.4700174230612396, 0.41674648082287025, 0.6934939827623343, 0.6195849057013473, 0.4899722511849386, 0.7512099135135486, 0.7141585386204632, 0.6170732229307676, 0.636084638735579, 0.7471677165671505, 0.6541882411297679, 0.573053903198842]
fixed_w4 = [0.6308128459351074, 0.7318671581628955, 0.7237972719885978, 0.6509153033477111, 0.467329688354356, 0.3931699756691149, 0.42794677895555056, 0.12405176599479209, 0.541255529216975, 0.6154892529456787, 0.5064712646495401, 0.3932534577831174, 0.3168716817720853, 0.21432607539429605, 0.6227832952590776, 0.3867246738623147, 0.26913557794707116, 0.6288000885089301, 0.6623205055802979, 0.19392611492111067, 0.23145335803202519, 0.6669539962918001, 0.6336764597772843, 0.5122242533763882]
madeye_w4 = [0.8345067519134192, 0.8645358151285346, 0.851620022569023, 0.8815122165290865, 0.722388328529959, 0.6280450245433382, 0.5745916001197023, 0.11143915338217947, 0.7931212925192006, 0.8023477598254631, 0.783480736648748, 0.6650022712352702, 0.46225498091180517, 0.4246582889514124, 0.823713355230641, 0.5432092105036684, 0.4545120295441663, 0.7693109211252976, 0.7914201703745383, 0.3934467045234574, 0.380625309232256, 0.8073157904181834, 0.7969006423088278, 0.696582899593851]
dynamic_w4 = [0.9037107109300758, 0.9408658894093019, 0.8795090921436839, 0.8821412849864968, 0.7689131198349637, 0.660915915979682, 0.6461682176579848, 0.2899340285167057, 0.854281735700497, 0.8501384258730436, 0.9213950756523629, 0.7091573321700373, 0.5819785303498429, 0.5380414651264009, 0.8425362943441044, 0.5821463280732151, 0.4937664408662714, 0.7992561443930923, 0.8705111671947896, 0.41162428019348385, 0.48752858177274516, 0.8325993419754405, 0.7872447777015918, 0.7803493797860398]
fixed_w5 = [0.6394701509644036, 0.7314780779108268, 0.6929586327284537, 0.6428875109914514, 0.4868942199982011, 0.3584140092124136, 0.500383605895417, 0.11891891891891893, 0.3541574216305401, 0.5525905477596302, 0.42072814149194127, 0.29681329849012783, 0.12000297088532383, 0.08841940532081377, 0.5870570036172469, 0.3897435897435897, 0.2153540903540903, 0.6487246852764091, 0.5945369955714785, 0.12309305873379099, 0.10853010591422227, 0.5971007628536986, 0.5834318871902073, 0.39193232127391125]
madeye_w5 = [0.8525248059730816, 0.8701782233361184, 0.8398033126293996, 0.8583285741481057, 0.7221719364518687, 0.5314377510722564, 0.6796217780469749, 0.1063063063063063, 0.6427099025158866, 0.7667449351219029, 0.6421747967479672, 0.4930543457220288, 0.275702119231531, 0.20299687010954615, 0.7898848363100436, 0.5724664224664225, 0.336965811965812, 0.8062811219245196, 0.6800470219435736, 0.29439994914823286, 0.211944706032809, 0.739696100847383, 0.7281630705691683, 0.5821535499017398]
dynamic_w5 = [0.9324499241357477, 0.9348202295863117, 0.8527077497665733, 0.8667976575743563, 0.7682512816739029, 0.6970691893897236, 0.7571976579850596, 0.28648648648648645, 0.70031575354156, 0.7887259206489379, 0.6971827575072651, 0.6069484005258545, 0.3536007130124777, 0.2658815858111633, 0.8351098881926897, 0.596193984039288, 0.46378146101903006, 0.8931222716168046, 0.7923610489127728, 0.2580227743271222, 0.25371580043548236, 0.7990683484678491, 0.7229204597696813, 0.6164655297484798]
fixed_w6 = [0.5819007025212266, 0.5000075282778157, 0.6462413066674343, 0.6037424057945499, 0.5615421855955705, 0.541114654234753, 0.641572380762101, 0.31498080393802186, 0.49436995206645973, 0.5565093508442986, 0.4410252547667034, 0.40287744029778727, 0.2676696620443772, 0.17249233130336147, 0.4207926640317269, 0.4365320424699439, 0.31832711635301325, 0.5605020581564277, 0.5255194115454033, 0.386604873770805, 0.39816716614379777, 0.5285812155917441, 0.4528588290278892, 0.40270339063561045]
madeye_w6 = [0.774084198155835, 0.6809170266794982, 0.777026771985738, 0.7148591261844354, 0.7029661685029078, 0.6453790817748877, 0.7357012855829488, 0.3697618364493236, 0.7522989247009146, 0.7472520374608242, 0.7104038424859335, 0.6045385289044369, 0.40470026289960537, 0.3565025743390311, 0.5130401682269452, 0.5493326410757943, 0.44596335252235136, 0.6893494648067676, 0.6817633889914249, 0.5481557723024233, 0.5298893373561137, 0.6651154952351545, 0.6308689901944845, 0.5858427937954329]
dynamic_w6 = [0.792899134497492, 0.7163885932803458, 0.7893479084232349, 0.7451523572655718, 0.7262716298847215, 0.6936056046469424, 0.788138081495388, 0.4802729110889238, 0.7542699367969572, 0.7500830349910425, 0.7623063160700871, 0.6903142924564549, 0.4938639550929075, 0.453585133779415, 0.5707156023356037, 0.5551317612756409, 0.5103193555665824, 0.6948615048974772, 0.6998329357472677, 0.540150506300951, 0.5522730090077885, 0.6560976079450582, 0.6076183484525743, 0.6178216430838719]
#fixed_w7 = [0.5881997299209882, 0.5729169257169566, 0.685190942851515, 0.5125450436230358, 0.5788487695896315, 0.47046274249090014, 0.5444887488900209, 0.28799021481538095, 0.4789249879551607, 0.5536686860018198, 0.41110841033975654, 0.33672503634505885, 0.18871966063698467, 0.14008966101881948, 0.3936151594072982, 0.40681185815271426, 0.3398051989773054, 0.5132393553591552, 0.5108783048903647, 0.30371813925560986, 0.3666207209919236, 0.5251823708270273, 0.45566869610342114, 0.3024615857490844]
#madeye_w7 = [0.749644805986962, 0.7638714427781846, 0.7761679627994083, 0.6582607693472724, 0.7390288900957562, 0.57473407369224, 0.6156757293457091, 0.32831240313848653, 0.7336280721125394, 0.7293701833416657, 0.6706195750621785, 0.5232859030574148, 0.3130596856325167, 0.2659387003536855, 0.45023225181705545, 0.5374465729146047, 0.4879437584064702, 0.6386610112334072, 0.6329749106934821, 0.44862650204069277, 0.44527728387285004, 0.6690923372513117, 0.6205540728410073, 0.5091669546033406]
#dynamic_w7 = [0.8211555376202043, 0.8383538884429356, 0.8340137276967245, 0.7170129112016008, 0.7421263874657416, 0.6636569965617667, 0.718569215790142, 0.4866451490562794, 0.7454749300808239, 0.7620706659730608, 0.790708673169904, 0.6913110897946536, 0.42865973574710625, 0.3985829539801734, 0.6717063679738522, 0.5846411840058776, 0.5981511488311676, 0.7368506967062176, 0.7193412939334936, 0.5016161114315176, 0.5770675520004013, 0.6721898152418295, 0.6319717820707392, 0.5670849340497955]
fixed_w8 = [0.6331897361732483, 0.668228187822399, 0.6824607732563817, 0.6305305664005736, 0.5994172504638111, 0.5122588855154677, 0.6692223013599667, 0.2253111534098332, 0.45910513177500617, 0.5554302234843929, 0.448524464509847, 0.41315353165460544, 0.23430561868733363, 0.18952710823838143, 0.5578851907228076, 0.5648061701566639, 0.3060204017395621, 0.608677718994386, 0.6022069448189586, 0.27727206039986957, 0.2635853598287629, 0.5943102789939779, 0.559744096232233, 0.3909151723759604]
madeye_w8 = [0.8170074961553438, 0.800728501264061, 0.8073392841094533, 0.7516000222189312, 0.7544008201742982, 0.6400069276314645, 0.7685770071982696, 0.24914870532648103, 0.6822116242055728, 0.7302459858125102, 0.6597198775871019, 0.6051007957566646, 0.38059132098724624, 0.30939259222137594, 0.6231965072747282, 0.6301884994704167, 0.4489563203359388, 0.7042465295204311, 0.724511403693129, 0.43423750831042734, 0.3540667888496421, 0.7220653769758267, 0.704081586779842, 0.5424404756131275]
dynamic_w8 = [0.8181031272064123, 0.8482669154418032, 0.810341766604906, 0.7854392996639367, 0.7739147085277474, 0.6953590841737867, 0.8255797971678867, 0.36254852360140116, 0.7319985468609517, 0.7603499563997558, 0.7282649693462417, 0.6629705185789808, 0.4495359184760681, 0.44890623329216206, 0.6442762793608598, 0.6979730578355378, 0.5007262687105356, 0.7423269663470782, 0.7517073804598424, 0.4306757906842238, 0.44865671205058644, 0.7307262185636809, 0.6750281197194475, 0.5921920245278198]
fixed_w9 = [0.5905663125913287, 0.5376383522846586, 0.69768460091162, 0.7309227387894466, 0.6385671995805917, 0.6181881941321081, 0.6787712556294763, 0.5463131504018187, 0.5528289771808529, 0.6278852269809304, 0.5459409730342317, 0.43708927643273343, 0.3085956938193988, 0.1992549589278182, 0.4517800697219751, 0.5661839095481295, 0.5373337247500205, 0.5839528394984956, 0.5255458020415763, 0.5786754870014793, 0.5859836649370422, 0.6341138758732311, 0.5493958633288842, 0.41152016598366653]
madeye_w9 = [0.7382954602751017, 0.761346930032986, 0.8124854265122623, 0.8389985417192802, 0.7670814163665294, 0.7052914179701211, 0.733459310632885, 0.6151098933354593, 0.800435342177316, 0.8034351306090595, 0.7526902941132311, 0.6539494841143781, 0.4392180854780805, 0.44720010761635237, 0.5433769568978182, 0.6838298499811954, 0.6425455325332887, 0.7257669893724025, 0.6734142136959117, 0.6931024859491511, 0.6998701276900596, 0.7498191576366625, 0.7348901493560935, 0.6758410075867278]
dynamic_w9 = [0.7785300640184403, 0.7933281800367133, 0.8390507417947293, 0.8869663002368326, 0.7661349598415876, 0.7347903080400038, 0.8469909880007301, 0.7029461828376277, 0.8043879376293238, 0.8119619489482868, 0.8676867728262851, 0.7802260452936466, 0.5605524953741264, 0.5483887562109157, 0.5971377754230134, 0.7270605465904332, 0.7142772113455507, 0.797958191440872, 0.7084486171080921, 0.6953565155443591, 0.7290482254041245, 0.7621015154882552, 0.7428918322843596, 0.7072490961018372]
fixed_w10 = [0.5840724745403205, 0.592491588049437, 0.6377263998482494, 0.5641615775820269, 0.616062296409355, 0.5549319058368157, 0.6023716714363099, 0.34214430405375273, 0.5859889461221859, 0.6083920131097209, 0.6414801400520271, 0.42947557749387005, 0.4604103782927315, 0.43493702958491687, 0.5499859493073292, 0.45121934943363506, 0.4097291537970439, 0.565427839456435, 0.5637868198213024, 0.5637868198213024, 0.42479387211193836, 0.6400363026690886, 0.5609884480813349, 0.5397135456598103, 0.5465385837434685]
madeye_w10 = [0.7998449802408931, 0.8146328685859701, 0.8029796036210407, 0.6998218449271394, 0.8025888425455953, 0.696685490558317, 0.7347201312783388, 0.43960863084878826, 0.8459487023691481, 0.832182344462226, 0.8995448478920878, 0.79909262485482, 0.6419623687858982, 0.6501414412400328, 0.7267312374660162, 0.49129461808033226, 0.5184490980141732, 0.726387618393506, 0.7467458531251632, 0.7454128183438526, 0.5925603812635735, 0.7871857540508737, 0.7606418637802588, 0.7280493899378354, 0.6922769659657273]
dynamic_w10 = [0.8230340701349639, 0.8645015327735199, 0.7972998548566056, 0.7286059216278822, 0.8184264501931605, 0.7045201735888378, 0.799347592199567, 0.5179788472111307, 0.8664161176900773, 0.8439658225578436, 1.0103572240075307, 0.799700656506638, 0.8130318875024757, 0.8036279901632014, 0.7427731244729632, 0.5199466024051659, 0.5474462958129978, 0.7220228581498557, 0.7738503450572414, 0.7738503450572414, 0.616421801968118, 0.8000602112316897, 0.7570553962385189, 0.7125123492524305, 0.7624196013733691]

















fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]


madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i] - fixed[i])

print('Distance from fixed')
print(all_medians)
print('MIN : ', min(all_medians))
print('25th percentile ', low(all_medians))
print('MED : ', median(all_medians))
print('75th percentile ', high(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('Distance from dynamic')
print('MIN : ', min(all_medians))
print('25th percentile ', low(all_medians))
print('MED : ', median(all_medians))
print('75th percentile ', high(all_medians))
print('MAX : ', max(all_medians)) 

print('Results with 75th percentiles')

all_maxes = []
for i in range(0,len(madeye)):
    all_maxes.append( madeye_max[i] - fixed_max[i])

print('Distance from fixed')
print(all_maxes)
print('MIN : ', min(all_maxes))
print('25th percentile ', low(all_maxes))
print('MED : ', median(all_maxes))
print('75th percentile ', high(all_maxes))
print('MAX : ', max(all_maxes)) 


all_maxes = []
for i in range(0,len(madeye_max)):
    all_maxes.append(dynamic_max[i] - madeye_max[i])
print('Distance from dynamic')
print('MIN : ', min(all_maxes))
print('25th percentile ', low(all_maxes))
print('MED : ', median(all_maxes))
print('75th percentile ', high(all_maxes))
print('MAX : ', max(all_maxes)) 


print('num videos ', len(madeye_w1))


x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=29)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)
fig.set_size_inches(11, 5)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='Best fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='Best dynamic', color='#2ca25f')
ax.set_ylabel('Accuracy (%)', fontsize=36)
ax.set_xticks(x, labels, fontsize=29)
ax.legend( prop={'size': 18}, ncol=3  )

fig.tight_layout()
plt.savefig('1fps.pdf')



==> graph scripts/30fps.py <==

# Mid FPS (15 fps -- 11 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']


# New worklaods
fixed_w2 = [0.9217793009459677, 0.9217140986585436, 0.9133332179025461, 0.8790207749766578, 0.7587129733783279, 0.7519106688476921, 0.8747703412073496, 0.2933070866141732, 0.7829678573258068, 0.8637979541219095, 0.7007761082075106, 0.6801901858304298, 0.508888888888889, 0.5559047619047619, 0.8505520975209813, 0.8010764037549755, 0.6003379556950986, 0.9140941434044884, 0.8583656238397616, 0.4100877192982456, 0.5548245614035088, 0.8857290242263646, 0.8900571552890857, 0.6885442873795742]
madeye_w2 = [0.944306290417402, 0.9280508123563684, 0.9180701126604492, 0.8880027010804327, 0.7854236970378703, 0.7872637222828065, 0.8914041994750661, 0.25393700787401574, 0.8124060309855277, 0.9017681415871784, 0.6967854723190086, 0.7658397454510262, 0.4510833333333332, 0.33530158730158727, 0.9072464165543562, 0.8306753266574698, 0.7241932670504099, 0.9252209906951285, 0.8696915440880962, 0.41008771929824567, 0.4451754385964912, 0.8892133833955641, 0.8977359524254078, 0.6767738948278463]
dynamic_w2 = [0.951668136390359, 0.9371322350489022, 0.9290886809269165, 0.9249699879951981, 0.891193288338958, 0.8601098901098901, 0.9130905511811029, 0.30118110236220474, 0.8737501106373651, 0.917007927297979, 0.8697840588178006, 0.7851817362936997, 0.6596111111111113, 0.6287460317460319, 0.9320501714546776, 0.8734964084411597, 0.7932726037007805, 0.936121373836891, 0.8983052627449183, 0.46726190476190477, 0.6205357142857143, 0.9000154617840788, 0.9159151336599709, 0.7219127020072647]

fixed_w7 = [0.6987240126129015, 0.6157002119965079, 0.7816805821007504, 0.7387705587285419, 0.7082549413258069, 0.7766720274353862, 0.7220441194850642, 0.46746031746031735, 0.6437058914005486, 0.7950698771564073, 0.7388058136533744, 0.46031746031745996, 0.4137037037037036, 0.37197883597883646, 0.7450211328966694, 0.7549495478066904, 0.5212221640793068, 0.6331600072979383, 0.6493993681924716, 0.665483574255504, 0.7164810173582102, 0.7382299585757032, 0.515167492979602, 0.5150388466287182]
madeye_w7 = [0.7755722124240644, 0.717599095006502, 0.7976458570996386, 0.7515089874333569, 0.7547214377923035, 0.8186797087560445, 0.733720784901887, 0.3898512685914261, 0.6974154098088451, 0.8566008953849025, 0.692682926829268, 0.5531794425087108, 0.37140740740740746, 0.21822222222222218, 0.6401530475564813, 0.7849491778063202, 0.556437874295017, 0.6648284984491881, 0.7668822748133092, 0.6706655105777913, 0.7272858071103686, 0.7504383077521373, 0.587873911943061, 0.5102275715317692]
dynamic_w7 = [0.8138037339889198, 0.7700372330001953, 0.8092040001703867, 0.7719504973706652, 0.7758363173717502, 0.8290137640137637, 0.7473753280839892, 0.5444006999125112, 0.8176216151209044, 0.8728505698471375, 0.8218026747167843, 0.617627487259389, 0.5029259259259256, 0.4627989417989421, 0.7841231054750366, 0.7940332023204947, 0.6976161244117047, 0.6914422550629447, 0.7923937684282512, 0.6924347643097644, 0.7538666855631141, 0.7604418385003489, 0.6658151552707251, 0.696647801319505]

##


fixed_w1 = [0.6612757880945053, 0.6841216725420971, 0.7389786252558799, 0.7943174020539453, 0.7153312174349243, 0.6988722305733579, 0.7507163460813197, 0.5255130456188991, 0.5711823534838091, 0.6471934201338408, 0.48643467131539875, 0.524786326522075, 0.4228737214584638, 0.37818034241853815, 0.6648389514814564, 0.5596890185548452, 0.48826718581379897, 0.4744227271809996, 0.5221410262544082, 0.5297685424743044, 0.560999867412615, 0.6676298070289522, 0.5945485942168256, 0.5645629308042662]
madeye_w1 = [0.749655633436244, 0.7906615293961148, 0.8243770425925753, 0.8596772486192881, 0.8230999521214389, 0.7156511198179627, 0.49141716948795267, 0.5275107608690363, 0.6904683839417067, 0.7597124355017383, 0.5421328306143696, 0.6496596843018181, 0.33078488749102347, 0.3409028908167233, 0.7212785065310063, 0.6395719302613178, 0.5914377547815662, 0.5876404359588544, 0.628530508024464, 0.6107881930340036, 0.6244837090410491, 0.7336237076480023, 0.6634459883122045, 0.5460505313924071]
dynamic_w1 = [0.8997183684532559, 0.9006617327367701, 0.9084258405670519, 0.9325482529292393, 0.8795459478784244, 0.8462920030049288, 0.890006851783558, 0.6897837238214728, 0.7867452405098018, 0.8680700840218903, 0.8742157889959814, 0.8471324295630259, 0.6133414260231739, 0.6237450060821041, 0.9055139216521, 0.6899586476912406, 0.7043358263528505, 0.7503795002091304, 0.7888546041901134, 0.6968569772320681, 0.7101572297628957, 0.7880187579635514, 0.8350520991192778, 0.8080207582243539]
#fixed_w2 = [0.660789427925578, 0.881578947368421, 0.867296918767507, 0.8708708708708708, 0.8373983739837398, 0.8924731182795698, 0.9009009009009008, 0.7947506561679789, 0.59099998230433, 0.6940925862528052, 0.6715584952459694, 0.44090056285178236, 0.39826086956521733, 0.3422222222222222, 0.7006889974183151, 0.6788928053078996, 0.6017187940264863, 0.5208139173656415, 0.510031966265388, 0.7419804741980474, 0.7582846003898636, 0.7492378650744759, 0.6397715759417886, 0.6451107999011451]
#madeye_w2 = [0.7364284472265692, 0.9487329434697855, 0.9114145658263305, 0.9219219219219219, 0.8760162601626016, 0.8774193548387096, 0.7537537537537538, 0.6968878890138732, 0.6827520305781174, 0.8067506054496811, 0.5765123329199393, 0.5104752970606629, 0.3876328502415458, 0.26211382113821136, 0.7495272392416095, 0.73344391457599, 0.6151028458720766, 0.5455420938179558, 0.6102292049241651, 0.7852161785216178, 0.7855750487329434, 0.8130834478510163, 0.6988118264714009, 0.7348491089326413]
#dynamic_w2 = [0.9859154929577464, 1.0, 1.0073529411764706, 1.006006006006006, 0.9939024390243902, 0.9870967741935484, 0.9853633160719775, 0.9904761904761904, 0.9126187821839995, 0.9575487846627866, 1.003223458458979, 0.7016674532011955, 0.5987439613526571, 0.6061788617886178, 0.9425287356321839, 0.860377358490566, 0.8821689714167401, 0.9016154085119601, 0.8517581445963407, 0.9762900976290096, 1.0331384015594542, 1.0237564959168521, 0.9096435479414202, 0.8036905840678803]
fixed_w3 = [0.5863638669744959, 0.584303959801819, 0.766166409112514, 0.7105990567012668, 0.6814571367042873, 0.5861397484808285, 0.6557051556662636, 0.40240201532892017, 0.5654484062427779, 0.5735408155931173, 0.5545556684695496, 0.3175381367101051, 0.30571150945316006, 0.1968295324537835, 0.6071229516851665, 0.5892681252528984, 0.4108367653079963, 0.5484462012318391, 0.5118904789874772, 0.48045266975411066, 0.4996659728477276, 0.6159361568503345, 0.4483507186917712, 0.47983609086295437]
madeye_w3 = [0.6942035519854698, 0.6435704022097688, 0.8375518444156183, 0.7561982760783258, 0.7222800883417183, 0.6339966161131974, 0.730845501568274, 0.37910046155030175, 0.6803495726003335, 0.6442729497493832, 0.5165305440985283, 0.43888080498314663, 0.34691846715075236, 0.261151431165408, 0.4973643880861992, 0.6163951927176415, 0.4534600764744297, 0.5862019028133845, 0.6102602028666871, 0.5683867407451247, 0.5601254443350752, 0.6744816075547497, 0.5552569104268152, 0.4585309674548452]
dynamic_w3 = [0.8088487364957508, 0.820856152138617, 0.8871582300195222, 0.8140052566773628, 0.8005995440824926, 0.72801644359761, 0.8013639418350138, 0.536211362781627, 0.802159641003537, 0.766545962582363, 0.8020754018966272, 0.5510149716992243, 0.509529860081716, 0.4606856558228544, 0.7389932259919487, 0.6638469745269057, 0.5250210631514987, 0.6259449362158155, 0.6639754165489338, 0.6170732229307676, 0.636084638735579, 0.7471677165671505, 0.6541882411297679, 0.6677514259769958]
fixed_w4 = [0.6308128459351074, 0.7318671581628955, 0.7598910622103388, 0.5956456435184582, 0.467329688354356, 0.3931699756691149, 0.42794677895555056, 0.12405176599479209, 0.4699283451245948, 0.5774812456426051, 0.39146849424961816, 0.3932534577831174, 0.4181291962346, 0.2762168122396413, 0.5903050923845307, 0.409378374292402, 0.26913557794707116, 0.6288000885089301, 0.6266045080497002, 0.14489902676131752, 0.22122081001245178, 0.6434688572793595, 0.6336764597772843, 0.5759604129156515]
madeye_w4 = [0.707425713386163, 0.8024230198368674, 0.8334107380077832, 0.7519556528476836, 0.5473006091516815, 0.5136517007760198, 0.4886824322805128, 0.06306306306306306, 0.5926887732378351, 0.5386650870841445, 0.4356595612950797, 0.5480766708427078, 0.37771188559333807, 0.31600801363850617, 0.7055085325906006, 0.4913502066372247, 0.3244057746537529, 0.6935995055666262, 0.6753930121878229, 0.23642322548393752, 0.3073714366438378, 0.6551277617296857, 0.6682805804509836, 0.6401559739463274]
dynamic_w4 = [0.9037107109300758, 0.9408658894093019, 0.8755635964599209, 0.7821005767736872, 0.7689131198349637, 0.660915915979682, 0.6461682176579848, 0.2899340285167057, 0.7446593042835705, 0.7852923894686582, 0.7320635980306107, 0.7091573321700373, 0.6170121506515351, 0.5999852674043502, 0.7907983456893457, 0.5821463280732151, 0.4937664408662714, 0.7992561443930923, 0.6790351256890876, 0.3262252751582467, 0.44374122857876463, 0.7830510577500817, 0.7872447777015918, 0.8036934703952587]
fixed_w5 = [0.5946533713200378, 0.6682295244283549, 0.790247838265741, 0.6428875109914514, 0.5826599946034783, 0.4749426879121408, 0.500383605895417, 0.22702702702702704, 0.4614888280386176, 0.5525905477596302, 0.5338022393381827, 0.29681329849012783, 0.21530501089324616, 0.1430699008868023, 0.5870570036172469, 0.5362942612942614, 0.2153540903540903, 0.6219401391058244, 0.54875802358561, 0.12309305873379099, 0.08666131863788032, 0.5268795439507845, 0.6080094927414549, 0.39193232127391125]
madeye_w5 = [0.7048190719455086, 0.7480231442804546, 0.8964103032517355, 0.8090216021683754, 0.7069864514599228, 0.563899968989877, 0.5800794131502792, 0.16396396396396395, 0.6221182696755395, 0.688331733746258, 0.47570425046355724, 0.41644163763066205, 0.23507526242820362, 0.1842957746478873, 0.7223494157075238, 0.5737789987789987, 0.30552503052503055, 0.7247548293216919, 0.54875802358561, 0.20382023900330537, 0.11371536860707102, 0.5656123686098983, 0.5876400853868762, 0.3879531076203414]
dynamic_w5 = [0.7214896682712771, 0.7608211887744056, 0.9201873503024399, 0.8667976575743563, 0.8680399179074577, 0.756662100652084, 0.7571976579850596, 0.32432432432432434, 0.8175183849447524, 0.7887259206489379, 0.7936506655186022, 0.6069484005258545, 0.41318676965735784, 0.36376890975482523, 0.8351098881926897, 0.596193984039288, 0.46378146101903006, 0.804516266837545, 0.5960653331342985, 0.2580227743271222, 0.188772129129982, 0.692344862835689, 0.7753582654584082, 0.6164655297484798]
fixed_w6 = [0.5819007025212266, 0.5506409361437936, 0.7436727561526125, 0.657146019060178, 0.6511231934952528, 0.60441887659545, 0.5798477980262149, 0.31498080393802186, 0.44400707694712316, 0.5565093508442986, 0.5575334603125641, 0.47000246017935843, 0.33368244840359956, 0.23300203585536022, 0.46456317896712734, 0.505100151912626, 0.31832711635301325, 0.5269420020049261, 0.4992431439551509, 0.3385149158540495, 0.3640682459360819, 0.5285812155917441, 0.4528588290278892, 0.552586625999822]
madeye_w6 = [0.6762135731782697, 0.6601242162422687, 0.8153491394109793, 0.7538971544028894, 0.728078041555122, 0.6275198680157562, 0.6283092102686616, 0.29944375969732184, 0.5764844410973523, 0.6328515232347128, 0.6229406400339167, 0.5951333803332448, 0.34738925893501704, 0.29223486391875647, 0.43235375290613554, 0.5857574621559282, 0.3926601317049162, 0.555068000595003, 0.5778176057873653, 0.4181177983837688, 0.44752022628814936, 0.5999218349427569, 0.5115718917817035, 0.4698730996606915]
dynamic_w6 = [0.792899134497492, 0.7779034766744966, 0.8662789291491789, 0.7815119267358952, 0.7757665783897496, 0.7277838447333047, 0.6746860477801846, 0.4802729110889238, 0.6953094052840619, 0.7500830349910425, 0.8182797549698456, 0.7451925094213144, 0.5234481931456705, 0.48908094741411057, 0.5871984520180449, 0.6417934185546681, 0.5103193555665824, 0.6007447414941661, 0.656717111695912, 0.4940690890865297, 0.5263206536739127, 0.6560976079450582, 0.6076183484525743, 0.6996201327833229]
#fixed_w7 = [0.5722201322860335, 0.5464831656710569, 0.5965519280379431, 0.6493142195576864, 0.5420671201949401, 0.5886153639093744, 0.5444887488900209, 0.39636649567083004, 0.4789249879551607, 0.5278592407784781, 0.344937548978743, 0.43094381344909827, 0.29348608804103443, 0.19878312837574838, 0.4290031177538937, 0.45587657248215296, 0.3269198201188593, 0.4983604784556696, 0.4691406314303638, 0.2640199991035174, 0.2806904554669398, 0.4910666528683255, 0.45566869610342114, 0.48837657075484453]
#madeye_w7 = [0.6506368029847922, 0.679027707361921, 0.6693977042092945, 0.7570940703059104, 0.5967188272245634, 0.5594774223256158, 0.5843260922355346, 0.39061908964821557, 0.5916548803339448, 0.5785839781299463, 0.42055636381613215, 0.501381970710042, 0.2933204474783097, 0.25673142973149315, 0.3745360241584979, 0.542347720137206, 0.4179771585713215, 0.5174216702125467, 0.5198567431422638, 0.3214348425557457, 0.29746513956272247, 0.49367931822660666, 0.49554911384356914, 0.4063204628922908]
#dynamic_w7 = [0.7894209477571672, 0.8200231484501801, 0.7568926212876743, 0.7932714446255736, 0.705500855156292, 0.733055620723529, 0.718569215790142, 0.53796276348069, 0.7454749300808239, 0.7093270887108234, 0.7183202164405116, 0.7951919798969767, 0.4893983923100785, 0.4404656463705866, 0.6986288780131571, 0.6369660922623397, 0.5502937974049507, 0.6712863126301423, 0.5768864149035742, 0.42225374091908746, 0.4453417171647102, 0.5737348494896577, 0.6319717820707392, 0.6166542161777694]
fixed_w8 = [0.6331897361732483, 0.6013472403486336, 0.6824607732563817, 0.6305305664005736, 0.5994172504638111, 0.5695837143626947, 0.588539873079466, 0.2253111534098332, 0.5727551819184626, 0.5554302234843929, 0.5876275365298165, 0.41315353165460544, 0.30001830433621146, 0.1611582704982624, 0.5249952311869712, 0.5583163428025615, 0.3060204017395621, 0.5901669451671363, 0.5735460045718622, 0.27727206039986957, 0.32544871865975133, 0.5943102789939779, 0.559744096232233, 0.5091856808645747]
madeye_w8 = [0.7065514078865525, 0.6947744905695443, 0.742372876098657, 0.7206465993113649, 0.6686088161728057, 0.6088778105850635, 0.628096674975359, 0.17897352419298324, 0.664957743418814, 0.5151115028229267, 0.5151519713322738, 0.49337316996159597, 0.34154509482741113, 0.23376896616938037, 0.5424053357925187, 0.6026488656504471, 0.37727442176756915, 0.6142414560156957, 0.625559223153966, 0.31867125205655566, 0.32019118050950723, 0.6370490595416919, 0.6027655193701963, 0.4918398038465352]
dynamic_w8 = [0.8181031272064123, 0.7527798783409702, 0.810341766604906, 0.7854392996639367, 0.7739147085277474, 0.7427935252138527, 0.698173420305718, 0.36254852360140116, 0.7922399361944668, 0.7603499563997558, 0.8412596729771744, 0.6629705185789808, 0.4858878410342939, 0.40686237803453734, 0.6020928430744099, 0.6498159025801954, 0.5007262687105356, 0.6994740409915362, 0.6548448522690606, 0.4306757906842238, 0.47763172287938965, 0.7307262185636809, 0.6750281197194475, 0.6775807522315317]
fixed_w9 = [0.6949445945797653, 0.6244512674228618, 0.7903472565812734, 0.7221691138974318, 0.6385671995805917, 0.6181881941321081, 0.6615378049771087, 0.6095208137566793, 0.5393893124506759, 0.6278852269809304, 0.4375869315333502, 0.40139508112873273, 0.4287042760432058, 0.2617503943456887, 0.5244040629980296, 0.5661839095481295, 0.5045155993944748, 0.5839528394984956, 0.49169435272396345, 0.5504908733305486, 0.5497214329608883, 0.6341138758732311, 0.5082713304773263, 0.4957677298220239]
madeye_w9 = [0.7127173409591291, 0.746386912508317, 0.8543547331740418, 0.7731655061357753, 0.7388395163082007, 0.6350305442974349, 0.678051941713699, 0.6267100155411356, 0.7012938212735805, 0.7506220495024538, 0.48848225065599216, 0.5444100536249821, 0.3611911413963896, 0.3022081488005621, 0.5081613056922225, 0.6105542035947261, 0.5611632621354239, 0.658941289987262, 0.5292159896070879, 0.6130937889597212, 0.6015267846404506, 0.7005530784215352, 0.6274099809249445, 0.5007488821942014]
dynamic_w9 = [0.8789002451864592, 0.8949166137003605, 0.9262540838785687, 0.8687137655516187, 0.7661349598415876, 0.7347903080400038, 0.725152603018113, 0.7890953025481985, 0.7685492686544959, 0.8119619489482868, 0.7417308080517993, 0.6901671148417737, 0.5969237980220599, 0.5850914062172867, 0.7032396374612507, 0.7270605465904332, 0.6138450182749948, 0.797958191440872, 0.6469827318953477, 0.6252595085351023, 0.6484376724287463, 0.7621015154882552, 0.6657882919952227, 0.7623442635049957]
fixed_w10 = [0.5840724745403205, 0.5476632995954176, 0.7148796360903332, 0.648167427550693, 0.731243459056311, 0.6411338530938907, 0.5530263480678327, 0.472017701053134, 0.5859889461221859, 0.5721200955537139, 0.6414801400520271, 0.6086793457220284, 0.6909138443256091, 0.6510011178180192, 0.6453228399800545, 0.49052261332481106, 0.44657842566166817, 0.565427839456435, 0.5109666674321844, 0.42479387211193836, 0.5471840307646336, 0.6400363026690886, 0.5609884480813349, 0.580607734735155, 0.5465385837434685]
madeye_w10 = [0.73600773759139, 0.7437317370017176, 0.8051894532281219, 0.7525954009484535, 0.832456030125978, 0.7443914667155054, 0.6446120148404155, 0.4134579634579635, 0.7837706238088037, 0.7375305383642613, 0.7299916457811193, 0.832284407665505, 0.5535254505842742, 0.40938952231909975, 0.7771003718251213, 0.49629826827629, 0.49983420749398194, 0.6886984487026543, 0.6625547441064683, 0.5491572478261151, 0.6542117355426851, 0.7248973885064912, 0.6660781048042695, 0.6368342359640203, 0.6922769659657273]
dynamic_w10 = [0.8230340701349639, 0.7717747032533181, 0.8687710601738559, 0.8189376707825102, 0.8938505471031555, 0.7944430740510892, 0.681309977953847, 0.5937459426632654, 0.8664161176900773, 0.7813299865972454, 1.0103572240075307, 0.9442526252150484, 0.8597793622499504, 0.8760657276995305, 0.861384017788138, 0.5199466024051659, 0.5474462958129978, 0.7220228581498557, 0.692910320841355, 0.616421801968118, 0.7116804431815846, 0.8000602112316897, 0.7570553962385189, 0.7747914792963577, 0.7624196013733691]












fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]


madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i] - fixed[i])
print('Distance from fixed')
print(all_medians)
print('MIN : ', min(all_medians))
print('25th percentile ', low(all_medians))
print('MED : ', median(all_medians))
print('75th percentile ', high(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('Distance from dynamic')
print(all_medians)
print('MIN : ', min(all_medians))
print('25th percentile ', low(all_medians))
print('MED : ', median(all_medians))
print('75th percentile ', high(all_medians))
print('MAX : ', max(all_medians)) 

all_maxes = []
for i in range(0,len(madeye)):
    all_maxes.append( madeye_max[i] - fixed_max[i])

print('Distance from fixed')
print(all_maxes)
print('MIN : ', min(all_maxes))
print('25th percentile ', low(all_maxes))
print('MED : ', median(all_maxes))
print('75th percentile ', high(all_maxes))
print('MAX : ', max(all_maxes)) 


all_maxes = []
for i in range(0,len(madeye_max)):
    all_maxes.append(dynamic_max[i] - madeye_max[i])
print('Distance from dynamic')
print('MIN : ', min(all_maxes))
print('25th percentile ', low(all_maxes))
print('MED : ', median(all_maxes))
print('75th percentile ', high(all_maxes))
print('MAX : ', max(all_maxes)) 

x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=29)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)
fig.set_size_inches(11, 5)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='Best fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='Best dynamic', color='#2ca25f')
ax.set_ylabel('Accuracy (%)', fontsize=36)
ax.set_xticks(x, labels, fontsize=29)
ax.legend( prop={'size': 18}, ncol=3  )

fig.tight_layout()
plt.savefig('30fps.pdf')



==> graph scripts/bad_net.py <==

# Mid FPS (15 fps -- 11 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']

# New workloads

fixed_w2 = [0.9217793009459677, 0.9217140986585436, 0.9133332179025461, 0.8790207749766578, 0.7818218035245598, 0.7519106688476921, 0.8899278215223102, 0.2933070866141732, 0.7829678573258068, 0.8553490492961932, 0.7007761082075106, 0.6801901858304298, 0.5932777777777778, 0.5559047619047619, 0.8424096647272611, 0.8010764037549755, 0.6003379556950986, 0.9140941434044884, 0.8547865496572391, 0.4100877192982456, 0.5548245614035088, 0.8857290242263646, 0.8900571552890857, 0.6885442873795742]
madeye_w2 = [0.9469260728982956, 0.929748343220566, 0.9195407008957434, 0.8922894157663072, 0.8238540494938135, 0.8006088695019994, 0.906856955380578, 0.25393700787401574, 0.823066414301495, 0.8999345015289006, 0.7093834688346883, 0.7699810056136277, 0.5439166666666668, 0.3441904761904761, 0.9134576707269839, 0.8352737044701333, 0.7352738531309961, 0.9252209906951285, 0.8666784699974357, 0.412280701754386, 0.45394736842105265, 0.8913822030510858, 0.9034266306892246, 0.6799762408041918]
dynamic_w2 = [0.951668136390359, 0.9371322350489022, 0.9290886809269165, 0.9249699879951981, 0.891193288338958, 0.8601098901098901, 0.9130905511811029, 0.30118110236220474, 0.8737501106373651, 0.917007927297979, 0.8697840588178006, 0.7851817362936997, 0.6596111111111113, 0.6287460317460319, 0.9320501714546776, 0.8734964084411597, 0.7932726037007805, 0.936121373836891, 0.8983052627449183, 0.46726190476190477, 0.6205357142857143, 0.9000154617840788, 0.9159151336599709, 0.7219127020072647]


fixed_w7 = [0.6987240126129015, 0.6336876703543368, 0.7816805821007504, 0.7387705587285419, 0.7082549413258069, 0.7407541567846913, 0.7220441194850642, 0.46746031746031735, 0.6706554582051879, 0.7950698771564073, 0.7388058136533744, 0.46031746031745996, 0.4137037037037036, 0.37197883597883646, 0.7450211328966694, 0.7549495478066904, 0.5212221640793068, 0.6331600072979383, 0.5640122393570666, 0.665483574255504, 0.7164810173582102, 0.7382299585757032, 0.515167492979602, 0.5612353389826733]
madeye_w7 = [0.789294443553703, 0.7540544777581807, 0.7985537727134366, 0.7563575935424673, 0.7614613150046217, 0.7868987035017567, 0.7343769528808897, 0.3937882764654419, 0.7330036974644811, 0.8629246396313521, 0.7294497677119623, 0.5576800232288037, 0.3867777777777778, 0.22688888888888892, 0.6466527471892282, 0.7922541083255367, 0.5650328507471363, 0.6727476737821566, 0.6909808454636038, 0.6772839084242591, 0.7309407778706025, 0.7557713366224001, 0.6061279544344312, 0.5753134314141063]
dynamic_w7 = [0.8138037339889198, 0.7700372330001953, 0.8092040001703867, 0.7719504973706652, 0.7758363173717502, 0.8290137640137637, 0.7473753280839892, 0.5444006999125112, 0.8176216151209044, 0.8728505698471375, 0.8218026747167843, 0.617627487259389, 0.5029259259259256, 0.4627989417989421, 0.7841231054750366, 0.7940332023204947, 0.6976161244117047, 0.6914422550629447, 0.7923937684282512, 0.6924347643097644, 0.7538666855631141, 0.7604418385003489, 0.6658151552707251, 0.696647801319505]

##



fixed_w1 = [0.6612757880945053, 0.6102117359998688, 0.7613884834673901, 0.7721903579038236, 0.7153312174349243, 0.7509660134692491, 0.7507163460813197, 0.5255130456188991, 0.6016956169270604, 0.5762588825394694, 0.48643467131539875, 0.47050974495148395, 0.4228737214584638, 0.37818034241853815, 0.6648389514814564, 0.6073879394312492, 0.48826718581379897, 0.4571990262158802, 0.5613736283543711, 0.49063556804161884, 0.515290920963589, 0.6470444144493523, 0.49480368384900086, 0.4788425325553736]
madeye_w1 = [0.787279836966439, 0.7435873222390641, 0.8538158296028329, 0.8405304173620586, 0.8393600327922519, 0.7823013889704049, 0.5012307098562527, 0.5536464358249, 0.7546362633122399, 0.7122648805842733, 0.5644817930747473, 0.6121008126694824, 0.42491327366559206, 0.34411145868739007, 0.727661649320444, 0.6939556722364403, 0.6028803794369021, 0.5772299883176961, 0.6943560181903807, 0.5858935819056137, 0.5840893305508291, 0.7186261112942136, 0.6037842302207049, 0.5038018442941966]
dynamic_w1 = [0.8997183684532559, 0.8314027940714273, 0.9180085049853678, 0.9284172936268816, 0.8795459478784244, 0.8589235295800071, 0.890006851783558, 0.6897837238214728, 0.8389575644432135, 0.7387204594867207, 0.8742157889959814, 0.8040396172480127, 0.6133414260231739, 0.6237450060821041, 0.9055139216521, 0.7763028161208899, 0.7043358263528505, 0.6533362741183969, 0.8489159035079287, 0.599654527678344, 0.6501505493761928, 0.7275783659152822, 0.7109045706122009, 0.7646355190998194]
#fixed_w2 = [0.7635541644931316, 0.881578947368421, 0.867296918767507, 0.8468468468468469, 0.8373983739837398, 0.8924731182795698, 0.9009009009009008, 0.7947506561679789, 0.5447611969351099, 0.7095616671104517, 0.6095494005787515, 0.44090056285178236, 0.43497584541062795, 0.3422222222222222, 0.7251081183299622, 0.7071394014790241, 0.6017187940264863, 0.5778191985088537, 0.5915119363395225, 0.6959553695955369, 0.7582846003898636, 0.6936020155112228, 0.6000046053237542, 0.6451107999011451]
#madeye_w2 = [0.8725091288471569, 0.9649122807017543, 0.9138655462184874, 0.9099099099099098, 0.8821138211382114, 0.8817204301075268, 0.7567567567567567, 0.7037870266216724, 0.688202296897949, 0.8429000722735744, 0.563731569519085, 0.5486241400875547, 0.43371980676328503, 0.29024390243902437, 0.7787479650732573, 0.7692376805584352, 0.6346858269935193, 0.6474992233612924, 0.7134054274637829, 0.7531380753138075, 0.7855750487329434, 0.7666011151653004, 0.7041309754075711, 0.745338715435099]
#dynamic_w2 = [0.9953051643192488, 1.0, 1.0073529411764706, 1.006006006006006, 0.9939024390243902, 0.9870967741935484, 0.9853633160719775, 0.9904761904761904, 0.8067809806940242, 1.0266651451177298, 0.9128279782329902, 0.7016674532011955, 0.6228985507246376, 0.6061788617886178, 0.9961685823754789, 0.9647798742138365, 0.8821689714167401, 0.9376514445479962, 0.9661565666870705, 0.7712691771269177, 1.0331384015594542, 0.8381588715664439, 0.8923275306254029, 0.8036905840678803]
fixed_w3 = [0.5656228945937107, 0.5562107886387667, 0.766166409112514, 0.747656403210708, 0.6814571367042873, 0.6624044334464961, 0.590882937608872, 0.5033524382661108, 0.43541787968324397, 0.6757932555823795, 0.5545556684695496, 0.3175381367101051, 0.29138058359372715, 0.2140894445603972, 0.6071229516851665, 0.5892681252528984, 0.4183385881375832, 0.5484462012318391, 0.5118904789874772, 0.4359043203407347, 0.45591004855937123, 0.5618537597654463, 0.4483507186917712, 0.47983609086295437]
madeye_w3 = [0.7292100993842943, 0.6556380272613672, 0.8480736486777178, 0.8136769570973593, 0.749610600865492, 0.7139046238549385, 0.6671698337049028, 0.5117121293476333, 0.5877762368427768, 0.7831602405527716, 0.5315583119896861, 0.46811395145817697, 0.34868312274654567, 0.2809730874374268, 0.5302525774738793, 0.6221772058054669, 0.46555696924208106, 0.6026279112146306, 0.6207330516153662, 0.5262644856604602, 0.5200926897117365, 0.6448879631747254, 0.5873506903539749, 0.47464557417284486]
dynamic_w3 = [0.7562605021636393, 0.755920594605176, 0.8871582300195222, 0.8713095151279604, 0.8005995440824926, 0.7924152060231395, 0.7239425792984019, 0.6201065692306923, 0.7261364631311207, 0.8585796578255482, 0.8020754018966272, 0.5510149716992243, 0.49456491014881665, 0.48520878146830304, 0.7389932259919487, 0.6638469745269057, 0.5447056497199576, 0.6259449362158155, 0.6639754165489338, 0.5584159179480865, 0.5600427377279737, 0.6781049030478942, 0.6541882411297679, 0.6677514259769958]
fixed_w4 = [0.5795133450820085, 0.6684720644748703, 0.6744489282967995, 0.5956456435184582, 0.5540939548403511, 0.5018976831635387, 0.5640179629666892, 0.2321598741029002, 0.541255529216975, 0.6154892529456787, 0.39146849424961816, 0.3567089180900187, 0.40119456258256164, 0.21432607539429605, 0.5903050923845307, 0.3867246738623147, 0.24941481826077197, 0.6288000885089301, 0.6266045080497002, 0.19392611492111067, 0.1851018047494002, 0.6017316509114142, 0.5831236030167799, 0.5122242533763882]
madeye_w4 = [0.6682929522061802, 0.7515538656159111, 0.7567771617954571, 0.758427568187515, 0.7042231476689131, 0.6409799773578362, 0.6495711961451746, 0.19036674469745335, 0.679449942630328, 0.6433245388691046, 0.46226059865702174, 0.5365839114972885, 0.3947339092874426, 0.2633060160422389, 0.7365791896124926, 0.48445015625998883, 0.3235566238194049, 0.7142836798455545, 0.678549224842818, 0.31837719079473104, 0.2812333304149453, 0.6537587078817484, 0.6449151421451343, 0.5794221059079367]
dynamic_w4 = [0.7043738418519423, 0.783154862977836, 0.8239575351070955, 0.7821005767736872, 0.8042788544318804, 0.7589746901159027, 0.7935421555377682, 0.33744768390437685, 0.854281735700497, 0.8501384258730436, 0.7320635980306107, 0.6334574862711115, 0.6081612230751172, 0.5380414651264009, 0.7907983456893457, 0.5821463280732151, 0.4937664408662714, 0.7992561443930923, 0.6790351256890876, 0.41162428019348385, 0.39938428740343773, 0.7267668954823998, 0.6831869832022819, 0.7803493797860398]
fixed_w5 = [0.5946533713200378, 0.720835731303568, 0.790247838265741, 0.6028310353267519, 0.5518548499194609, 0.491641426692211, 0.49032236355071, 0.22702702702702704, 0.4614888280386176, 0.5080314731125083, 0.5338022393381827, 0.29681329849012783, 0.21530501089324616, 0.1430699008868023, 0.5182464911712267, 0.5362942612942614, 0.2332112332112332, 0.5946951553259372, 0.54875802358561, 0.08644800406814136, 0.08666131863788032, 0.5268795439507845, 0.6080094927414549, 0.5089702669075913]
madeye_w5 = [0.7146920129678749, 0.8087645038522235, 0.901863354037267, 0.77790514263958, 0.6953855651221167, 0.6045232299804169, 0.6017363214213608, 0.16936936936936936, 0.6505015818596932, 0.683454930809614, 0.4996612466124661, 0.45891889276035613, 0.23685779362249954, 0.21063119457485652, 0.6793486297830489, 0.5811050061050063, 0.3300976800976801, 0.7006102233436126, 0.54875802358561, 0.19234680905161453, 0.11570344017764755, 0.5701528170376702, 0.589890610053602, 0.5371791151734175]
dynamic_w5 = [0.7214896682712771, 0.9013948451375355, 0.9201873503024399, 0.7908823076156027, 0.8213432433095396, 0.7910655936532398, 0.7295914933710208, 0.32432432432432434, 0.8175183849447524, 0.7211164458164616, 0.7936506655186022, 0.6069484005258545, 0.41318676965735784, 0.36376890975482523, 0.7160230560000271, 0.596193984039288, 0.46378146101903006, 0.7184795813475374, 0.5960653331342985, 0.18107315389924084, 0.188772129129982, 0.692344862835689, 0.7753582654584082, 0.8371529563829648]
fixed_w6 = [0.5819007025212266, 0.5960007938590492, 0.6462413066674343, 0.6858316655134356, 0.6511231934952528, 0.60441887659545, 0.5798477980262149, 0.43301558969792653, 0.4798313654103257, 0.5565093508442986, 0.37473003512471786, 0.47000246017935843, 0.2676696620443772, 0.23300203585536022, 0.46456317896712734, 0.4365320424699439, 0.38356278036890773, 0.5605020581564277, 0.47971366791278275, 0.3385149158540495, 0.42315261080973265, 0.4698069375008305, 0.44176251226251156, 0.552586625999822]
madeye_w6 = [0.696400221640404, 0.7134329969980242, 0.7246592939412386, 0.7842247418226342, 0.7400382963078311, 0.650466878087484, 0.6319325445046267, 0.4191280288040062, 0.6437992947613536, 0.6965555416770223, 0.4786116697196037, 0.6164854910446433, 0.3317884229515067, 0.3062417017471276, 0.45583913875605037, 0.5253175821338396, 0.4672644595549299, 0.6117100659740953, 0.5851261698405322, 0.4356884615322129, 0.5184323380890428, 0.5610838277577459, 0.5233956410674281, 0.531501772901404]
dynamic_w6 = [0.792899134497492, 0.8195843216218224, 0.7893479084232349, 0.812684746866204, 0.7757665783897496, 0.7277838447333047, 0.6746860477801846, 0.5459488693298108, 0.7203369515732811, 0.7500830349910425, 0.7110602189453723, 0.7451925094213144, 0.4938639550929075, 0.48908094741411057, 0.5871984520180449, 0.5551317612756409, 0.5829006881575108, 0.6948615048974772, 0.61215648532737, 0.4940690890865297, 0.5736463947450385, 0.5998473056970636, 0.5835244427900302, 0.6996201327833229]
#fixed_w7 = [0.5722201322860335, 0.46500003980794435, 0.685190942851515, 0.6493142195576864, 0.5420671201949401, 0.47046274249090014, 0.514369656005916, 0.37170735387997045, 0.4626939834130812, 0.46861577936104537, 0.344937548978743, 0.4517631108312041, 0.29348608804103443, 0.19878312837574838, 0.4290031177538937, 0.3807971848948973, 0.27709842172315835, 0.4747157259381533, 0.4691406314303638, 0.2640199991035174, 0.33806742571282133, 0.5124519540990075, 0.44613744752380147, 0.4270207392074429]
#madeye_w7 = [0.6826531531997106, 0.6001321988058493, 0.7631033188647491, 0.7610584632327372, 0.6394892402602157, 0.48597084628896847, 0.5612156567507737, 0.3715042239314081, 0.62085298306087, 0.5669415652011266, 0.43833078739563075, 0.5795016438589251, 0.31179110318478964, 0.26871848551494915, 0.4009417258712677, 0.46847716121142763, 0.38811953910930075, 0.49951762369379415, 0.521305830137004, 0.32925009280760376, 0.36953853891166866, 0.520122124952879, 0.5114450662773484, 0.3781350845236568]
#dynamic_w7 = [0.7894209477571672, 0.7133579035179809, 0.8340137276967245, 0.7932714446255736, 0.705500855156292, 0.6636569965617667, 0.6888517148822246, 0.5292879431553843, 0.708582049775066, 0.654126285497356, 0.7183202164405116, 0.847787268454393, 0.4893983923100785, 0.4404656463705866, 0.6986288780131571, 0.539274992104835, 0.5079260584309082, 0.6064394791331824, 0.5768864149035742, 0.42225374091908746, 0.5133120500891559, 0.6263873901545587, 0.610398733914365, 0.6106996623599596]
fixed_w8 = [0.6190379632788722, 0.6013472403486336, 0.6824607732563817, 0.7138517277692213, 0.6947414711843384, 0.6183550723873373, 0.588539873079466, 0.27773254236315026, 0.5516747742277723, 0.6476352843355306, 0.5876275365298165, 0.41315353165460544, 0.23430561868733363, 0.18952710823838143, 0.5249952311869712, 0.522839847264096, 0.3605565261564493, 0.5901669451671363, 0.5735460045718622, 0.24592906052843938, 0.2635853598287629, 0.5564194063471988, 0.5244381011924294, 0.46565196918877677]
madeye_w8 = [0.7024010161585525, 0.7027338794304658, 0.7701180478869507, 0.808523747859508, 0.7945711902774657, 0.6834980042693686, 0.6401955386219358, 0.267392532967867, 0.6756509693188946, 0.6410358298046274, 0.5542339975038899, 0.5554065538877491, 0.282620919118463, 0.2668759933931274, 0.5557653265903203, 0.5701468263976235, 0.4441047847733287, 0.6353401425883707, 0.6366721903105396, 0.33241066684032566, 0.28871671474079436, 0.6140875555991107, 0.5722942084602843, 0.4763851732971024]
dynamic_w8 = [0.7733681085765489, 0.7527798783409702, 0.810341766604906, 0.845297635533317, 0.8249466755159227, 0.7799540162830557, 0.698173420305718, 0.41071721706584025, 0.7602818658466287, 0.8417969908342772, 0.8412596729771744, 0.6629705185789808, 0.4495359184760681, 0.44890623329216206, 0.6020928430744099, 0.6042643463267336, 0.5422572340697709, 0.6994740409915362, 0.6548448522690606, 0.3863297941275177, 0.44865671205058644, 0.6637657636486964, 0.6197904513486391, 0.6541003104981995]
fixed_w9 = [0.6573829640692314, 0.5376383522846586, 0.7903472565812734, 0.7221691138974318, 0.6385671995805917, 0.6868586056463618, 0.6615378049771087, 0.6095208137566793, 0.5528289771808529, 0.5569216533061134, 0.4375869315333502, 0.5113602638647952, 0.4287042760432058, 0.2617503943456887, 0.5244040629980296, 0.5264445938041953, 0.5045155993944748, 0.5588037196238774, 0.5255458020415763, 0.5666074050597398, 0.5497214329608883, 0.5823780242702079, 0.5082713304773263, 0.4957677298220239]
madeye_w9 = [0.7074613253748538, 0.6702084515901919, 0.8625060470871444, 0.794317029133068, 0.750147174887625, 0.7129293180657071, 0.6799881345402169, 0.6475926696326183, 0.7364857733742878, 0.6941687376912377, 0.527265879616299, 0.6743279713392191, 0.417342778341315, 0.32331324136593054, 0.5123090496189315, 0.573960816321134, 0.5708783073680088, 0.6438058997187659, 0.6152247897555274, 0.634319307847897, 0.6099583786172937, 0.6596264655908014, 0.6302827594988918, 0.5357288661496519]
dynamic_w9 = [0.850984438315274, 0.7933281800367133, 0.9262540838785687, 0.8687137655516187, 0.7661349598415876, 0.8021410212309759, 0.725152603018113, 0.7890953025481985, 0.8043879376293238, 0.7137096372068928, 0.7417308080517993, 0.8380100807125843, 0.5969237980220599, 0.5850914062172867, 0.7032396374612507, 0.6391304538416785, 0.6138450182749948, 0.725506937791467, 0.7084486171080921, 0.6629534096799816, 0.6484376724287463, 0.6896826264541197, 0.6657882919952227, 0.7623442635049957]
fixed_w10 = [0.5038843825131479, 0.592491588049437, 0.7429813563568322, 0.648167427550693, 0.731243459056311, 0.5941675734904764, 0.5530263480678327, 0.472017701053134, 0.6370469429219622, 0.6884763101723566, 0.5558731686940926, 0.5696013195250997, 0.6367134085957616, 0.6510011178180192, 0.610224416174219, 0.49052261332481106, 0.4627576118685821, 0.6527905717308577, 0.5637868198213024, 0.42479387211193836, 0.5471840307646336, 0.5765083891403682, 0.5045153596479623, 0.48477609057050414, 0.5465385837434685]
madeye_w10 = [0.6734644899587425, 0.7952758081335652, 0.8464728072477544, 0.7553700135957788, 0.8534814050053299, 0.7000749106614323, 0.64759365335355, 0.41964878205035683, 0.8461118355149836, 0.8558736814931299, 0.6858492776657089, 0.8187854884501226, 0.5065700138641317, 0.42624308815858103, 0.7562650599452492, 0.4988801440724515, 0.5289127192405612, 0.789151819273771, 0.7220997967549688, 0.5631274995423622, 0.6565785317025123, 0.6880759268951573, 0.6440041160019128, 0.5680445213093737, 0.6922769659657273]
dynamic_w10 = [0.7189891616715295, 0.8645015327735199, 0.8791808480265477, 0.8189376707825102, 0.8938505471031555, 0.7751692257254157, 0.681309977953847, 0.5937459426632654, 0.9222128385873126, 0.9099124011583105, 0.8332180143610558, 0.8885902554614211, 0.8525799168152108, 0.8760657276995305, 0.8071327991330673, 0.5199466024051659, 0.5474462958129978, 0.8975235476917564, 0.7738503450572414, 0.616421801968118, 0.7116804431815846, 0.692320032312981, 0.6637828620605191, 0.6856352127068405, 0.7624196013733691]


















fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]


madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i] - fixed[i])
print('Distance from fixed')
print('MIN : ', min(all_medians))
print('25th percentile ', low(all_medians))
print('MED : ', median(all_medians))
print('75th percentile ', high(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('Distance from dynamic')
print('MIN : ', min(all_medians))
print('25th percentile ', low(all_medians))
print('MED : ', median(all_medians))
print('75th percentile ', high(all_medians))
print('MAX : ', max(all_medians)) 

all_maxes = []
for i in range(0,len(madeye)):
    all_maxes.append( madeye_max[i] - fixed_max[i])

print('Distance from fixed')
print(all_maxes)
print('MIN : ', min(all_maxes))
print('25th percentile ', low(all_maxes))
print('MED : ', median(all_maxes))
print('75th percentile ', high(all_maxes))
print('MAX : ', max(all_maxes)) 


all_maxes = []
for i in range(0,len(madeye_max)):
    all_maxes.append(dynamic_max[i] - madeye_max[i])
print('Distance from dynamic')
print('MIN : ', min(all_maxes))
print('25th percentile ', low(all_maxes))
print('MED : ', median(all_maxes))
print('75th percentile ', high(all_maxes))
print('MAX : ', max(all_maxes)) 


x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=29)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)
fig.set_size_inches(11, 5)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='Best fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='Best dynamic', color='#2ca25f')
ax.set_ylabel('Accuracy (%)', fontsize=36)
ax.set_xticks(x, labels, fontsize=29)
ax.legend( prop={'size': 18}, ncol=3  )

fig.tight_layout()
plt.savefig('bad_net.pdf')



==> graph scripts/extract_query_values_from_log.py <==

import os



def parse_file( infile, workload_idx_to_config_to_fixed, workload_idx_to_config_to_madeye , workload_idx_to_config_to_dynamic,  s, k):
    with open(infile , 'r') as f:
        workload_idx = -1
        for line in f.readlines():
            line = line.strip()
            if line.startswith('WORKLOAD'):
                workload_idx += 1
                if workload_idx not in workload_idx_to_config_to_dynamic:
                    workload_idx_to_config_to_dynamic[workload_idx] = {} 
                    workload_idx_to_config_to_fixed[workload_idx] = {} 
                    workload_idx_to_config_to_madeye[workload_idx] = {} 
                if (s,k) not in workload_idx_to_config_to_dynamic[workload_idx]:
                    workload_idx_to_config_to_dynamic[workload_idx][(s,k)] = [] 
                    workload_idx_to_config_to_fixed[workload_idx][(s,k)] = [] 
                    workload_idx_to_config_to_madeye[workload_idx][(s,k)] = [] 

            if line.startswith('fixed accuracy  '):
                data = line
                data = data.replace('fixed accuracy  ', '')
                workload_idx_to_config_to_fixed[workload_idx][(s,k)].append( float( data)   )
            if line.startswith('MadEye  '):
                data = line
                data = data.replace('MadEye  ', '')
                workload_idx_to_config_to_madeye[workload_idx][(s,k)].append(float(data)   )
            if line.startswith('DYnamic score  '):
                data = line
                data = data.replace('DYnamic score  ', '')
                workload_idx_to_config_to_dynamic[workload_idx][(s,k)].append( float( data), )

workload_idx_to_config_to_dynamic = {}
workload_idx_to_config_to_fixed = {}
workload_idx_to_config_to_madeye = {}

for s in [ 1, 2, 3]:
    for k in [ 5, 7, 9, 11, 13, 15, 17]:
        dt1_indir = 'data/2-13/seattle-dt-1/fig14-config-results'
        dt1_infile = f'seattle-dt-1-{s}-{k}.txt'
        parse_file(os.path.join(dt1_indir, dt1_infile), workload_idx_to_config_to_fixed, workload_idx_to_config_to_madeye , workload_idx_to_config_to_dynamic,  s, k)

        ave_indir = 'data/2-13/seattle-ave/fig14-config-results'
        ave_infile = f'seattle-ave-{s}-{k}.txt'
        parse_file(os.path.join(ave_indir, ave_infile), workload_idx_to_config_to_fixed, workload_idx_to_config_to_madeye , workload_idx_to_config_to_dynamic,  s, k)


        dt2_indir = 'data/2-13/seattle-dt-2'
        dt2_infile = f'seattle-dt-2-{s}-{k}.txt'
        parse_file(os.path.join(dt2_indir, dt2_infile), workload_idx_to_config_to_fixed, workload_idx_to_config_to_madeye , workload_idx_to_config_to_dynamic,  s, k)



        city_indir = 'data/2-13/seattle-city/'
        city_infile = f'seattle-city-{s}-{k}.txt'
        parse_file(os.path.join(city_indir, city_infile), workload_idx_to_config_to_fixed, workload_idx_to_config_to_madeye , workload_idx_to_config_to_dynamic,  s, k)
#
#        traf_indir = 'data/seattle-traffic/config-results'
#        traf_infile = f'seattle-traffic-{s}-{k}.txt'
#        parse_file(os.path.join(traf_indir, traf_infile), workload_idx_to_config_to_fixed, workload_idx_to_config_to_madeye , workload_idx_to_config_to_dynamic,  s, k)
       
with open('saved_data.txt', 'w') as f_out:
    for w_idx in workload_idx_to_config_to_madeye:
        video_idx_to_data = {}

        for (s,k) in workload_idx_to_config_to_madeye[w_idx]:
            for i in range(0, len(workload_idx_to_config_to_madeye[w_idx][(s,k)])):
                madeye_accuracy = workload_idx_to_config_to_madeye[w_idx][(s,k)][i]
                fixed_accuracy  = workload_idx_to_config_to_fixed[w_idx][(s,k)][i]
                dynamic_accuracy  = workload_idx_to_config_to_dynamic[w_idx][(s,k)][i]
                if i not in video_idx_to_data:
                    video_idx_to_data[i] = []
                video_idx_to_data[i].append( ( (madeye_accuracy - fixed_accuracy) , s, k) )

        fixed_data = []
        madeye_data = []
        dynamic_data = []
        print('WORKLOAD ', w_idx)
        for video_idx in video_idx_to_data:
            video_idx_to_data[video_idx].sort(key=lambda x: x[0])


            idx_p = int(len(video_idx_to_data[video_idx]) * 0.5 )
#            idx_p1 = int(len(video_idx_to_data[video_idx]) * 0.94 )
#            idx_p2 = int(len(video_idx_to_data[video_idx]) * 0.99 )
#            idx_p = idx_p2
#            min_diff = 100000
#            for i in range(idx_p1, idx_p2):
#                (_, s, k) = video_idx_to_data[video_idx][i]
#                current_diff = workload_idx_to_config_to_dynamic[w_idx][(s,k)][video_idx] - workload_idx_to_config_to_madeye[w_idx][(s,k)][video_idx]
#                if current_diff < min_diff:
#                    idx_p = i 
#                    min_diff = current_diff 

            (diff, s, k) = video_idx_to_data[video_idx][idx_p]
            fixed_data.append( workload_idx_to_config_to_fixed[w_idx][(s,k)][video_idx])
            madeye_data.append( workload_idx_to_config_to_madeye[w_idx][(s,k)][video_idx])
            dynamic_data.append( workload_idx_to_config_to_dynamic[w_idx][(s,k)][video_idx])
#            print('FIxed ' ,workload_idx_to_config_to_fixed[w_idx][(s,k)][video_idx])
#            print('MadEye ', workload_idx_to_config_to_madeye[w_idx][(s,k)][video_idx])

        f_out.write(f'fixed_w{w_idx+1} = {fixed_data}\n')
        f_out.write(f'madeye_w{w_idx+1} = {madeye_data}\n')
        f_out.write(f'dynamic_w{w_idx+1} = {dynamic_data}\n')




==> graph scripts/fig1varying_adaptions.py <==

# FIGURE 1


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1',  'W3', 'W4', 'W8', 'W10' ]







first_frame_fixed_w1 = [
    0.6264027413961442, 0.40919187182509137, 0.27958676554005507, 0.3227399613582116, 0.4552357536485653, 0.45414038479850427, 0.3963314287999431, 0.4159695308124196, 0.358758094713684, 0.28626760871034, 0.46390244153047083, # seattle-dt-2
    0.5469993331943449, 0.4053721300500539, 0.5579992248189589, 0.7412129329185008, 0.625269722565075, 0.5478342133971928, 0.5421484586012995, 0.20366138022729943, # seattle-dt-1
    0.4441485266677776, 0.5360434317484447, 0.663354790395131, 0.2937501638753222, 0.50539639606384, # seattle-city
]

first_frame_fixed_w2 = [
    0.5281997103691771, 0.2982021149649734, 0.41796786546821535, 0.3780400196201448, 0.4719953262350501, 0.44946289296376457, 0.2299872401392844, 0.4108543609780246, 0.297355313779849, 0.34263693826638353, 0.5216621748533739,
    0.5584811002763871, 0.5299972968220169, 0.75313349263507, 0.6630262860781988, 0.7036523008013298, 0.5501801058351898, 0.5573398926585491, 0.21612868817321218,
    0.43721689401306013, 0.45268184518287885, 0.5763488199828646, 0.3264670759361703, 0.3376221465160804,
]
first_frame_fixed_w3 = [
    0.6439698773230452, 0.29011593788125883, 0.4861894037940873, 0.2530832794570528, 0.5640697026571247, 0.3535082913914802, 0.2667524882328032, 0.3541465020902732, 0.5140975607005882, 0.5076673560293862, 0.5388791226220602,
    0.3443275680366417, 0.6080406551081999, 0.7026623782947026, 0.40341940882764044, 0.5455845461731628, 0.1720375784884906, 0.47768794947782023, 0.15495495495495495,
    0.13770702823213565, 0.004166666666666667, 0.6216416508378695, 0.6007108994986388, 0.43280534149627276,
]
first_frame_fixed_w4 = [
    0.5683023937441487, 0.3088937019383764, 0.48693950677745756, 0.26268989327885794, 0.5162544625419673, 0.4838739950370573, 0.16279603229510478, 0.4537924689260203, 0.511423860650442, 0.41427616433644304, 0.5211989041607816,
    0.6186675225379756, 0.5971521146786112, 0.7188970900657667, 0.62103943560474, 0.6398570458471939, 0.477466324950089, 0.4214325390021895, 0.07686681755451738,
    0.23048617905647217, 0.32559292828258707, 0.5293854803859791, 0.5139024135971959, 0.3953640110058281,
]
first_frame_fixed_w5 = [
    0.6669989131160766, 0.4574633132385744, 0.392657852320209, 0.38783987628404626, 0.560440627036921, 0.37215051011014344, 0.3522356678534778, 0.5031847907305089, 0.42422753316535716, 0.5694937354298736, 0.5545814290379507,
    0.5465738887832129, 0.5322500713664353, 0.665310056521563, 0.45688548007887775, 0.6494348360294331, 0.5681869581156971, 0.5187295699388117, 0.1444245441483011,
    0.3960816645968886, 0.45637859436096684, 0.5431123942105531, 0.5182684552528316, 0.17016140985499364,
]


first_frame_fixed_w1 = [ x * 100 for x in first_frame_fixed_w1]
first_frame_fixed_w2 = [ x * 100 for x in first_frame_fixed_w2]
first_frame_fixed_w3 = [ x * 100 for x in first_frame_fixed_w3]
first_frame_fixed_w4 = [ x * 100 for x in first_frame_fixed_w4]
first_frame_fixed_w5 = [ x * 100 for x in first_frame_fixed_w5]

# BEST RESULTS
fixed_w1 = [
    0.6264027413961442, 0.4394418669382534, 0.41007076471468357, 0.41576074795398643, 0.45986964449581746, 0.4952040111113485, 0.4649164063821208, 0.4331705087708175, 0.37472742913314655, 0.4268746605246516, 0.49696404484318046,
    0.5465738887832129, 0.5868190108661564, 0.665310056521563, 0.6255012264072741, 0.6526287242867366, 0.5681869581156971, 0.5942498077169468, 0.3829809217240156,
    0.3960816645968886, 0.5583131542294448, 0.5789920183272048, 0.5182684552528316, 0.5262093476732072,
]
fixed_w2 = [
    0.5825648402720811, 0.3693018313514924, 0.41796786546821535, 0.3825430856998898, 0.4719953262350501, 0.5137866370290926, 0.4125728010003064, 0.43091386431470396, 0.39997825588388985, 0.5369700305181021, 0.5216621748533739,
    0.5465738887832129, 0.5868190108661564, 0.665310056521563, 0.6255012264072741, 0.6526287242867366, 0.5681869581156971, 0.5942498077169468, 0.3829809217240156,
    0.3960816645968886, 0.5583131542294448, 0.5789920183272048, 0.5182684552528316, 0.5262093476732072,
]
fixed_w3 = [
    0.6439698773230452, 0.29011593788125883, 0.4861894037940873, 0.2725262651156719, 0.5640697026571247, 0.3535082913914802, 0.2731810630946746, 0.48910758613476146, 0.5140975607005882, 0.5833840385415208, 0.5883823203451608,
    0.5465738887832129, 0.5868190108661564, 0.665310056521563, 0.6255012264072741, 0.6526287242867366, 0.5681869581156971, 0.5942498077169468, 0.3829809217240156,
    0.3960816645968886, 0.5583131542294448, 0.5789920183272048, 0.5182684552528316, 0.5262093476732072,
]
fixed_w4 = [
    0.5916770236303637, 0.3409243669592716, 0.48693950677745756, 0.27629842052653447, 0.5358615641235653, 0.5237097861620662, 0.34435337220476836, 0.5476895120470218, 0.530148008621252, 0.5847057213240824, 0.586318147080055,
    0.5465738887832129, 0.5868190108661564, 0.665310056521563, 0.6255012264072741, 0.6526287242867366, 0.5681869581156971, 0.5942498077169468, 0.3829809217240156,
    0.3960816645968886, 0.5583131542294448, 0.5789920183272048, 0.5182684552528316, 0.5262093476732072,
]
fixed_w5 = [
    0.6669989131160766, 0.47153260943040265, 0.5973359977311126, 0.43175583517128335, 0.5652472728336708, 0.4690127894969823, 0.43523167162540816, 0.5031847907305089, 0.4313310753725262, 0.583856335417547, 0.5545814290379507,
    0.5465738887832129, 0.5868190108661564, 0.665310056521563, 0.6255012264072741, 0.6526287242867366, 0.5681869581156971, 0.5942498077169468, 0.3829809217240156,
    0.3960816645968886, 0.5583131542294448, 0.5789920183272048, 0.5182684552528316, 0.5262093476732072,

]




fixed_w1 = [ x * 100 for x in fixed_w1]
fixed_w2 = [ x * 100 for x in fixed_w2]
fixed_w3 = [ x * 100 for x in fixed_w3]
fixed_w4 = [ x * 100 for x in fixed_w4]
fixed_w5 = [ x * 100 for x in fixed_w5]


dynamic_w1 = [
    0.7742461354970916, 0.7306425397917486, 0.671692345597761, 0.6433068017461061, 0.6809611743758871, 0.7271104128902346, 0.7179939386330494, 0.7667737468500121, 0.754264490695061, 0.6971414974931348, 0.7533183382867649,
    0.7853627750676062, 0.8361900518138988, 0.8451951333910055, 0.79571830160618, 0.8640564817368785, 0.7502108487471651, 0.731918932213905, 0.5869400633903393,
    0.6188423722501808, 0.7307379748977759, 0.727372428185726, 0.730326669950762, 0.7707915772105665,
]
dynamic_w2 = [
    0.7375350848154154, 0.548219804741894, 0.5547799375297144, 0.6008256413022689, 0.6317743197214065, 0.6045653393778615, 0.5243369177172393, 0.573436007605738, 0.528474810016277, 0.6725229907626625, 0.7243227926012286,
    0.7853627750676062, 0.8361900518138988, 0.8451951333910055, 0.79571830160618, 0.8640564817368785, 0.7502108487471651, 0.731918932213905, 0.5869400633903393,
    0.6188423722501808, 0.7307379748977759, 0.727372428185726, 0.730326669950762, 0.7707915772105665,
]
dynamic_w3 = [
    0.7743134848049812, 0.49363756970343226, 0.6665786607772114, 0.43206648149484594, 0.75439445267829, 0.5559398196591199, 0.513966069023692, 0.6015239890320185, 0.6067358123659041, 0.7349584290351444, 0.7242805372525463,
    0.7853627750676062, 0.8361900518138988, 0.8451951333910055, 0.79571830160618, 0.8640564817368785, 0.7502108487471651, 0.731918932213905, 0.5869400633903393,
    0.6188423722501808, 0.7307379748977759, 0.727372428185726, 0.730326669950762, 0.7707915772105665,
]
dynamic_w4 = [
    0.737788700945643, 0.5357906862481157, 0.5992930640493188, 0.4946540667438857, 0.6296429314516897, 0.6502694215542041, 0.5587572118871789, 0.6855098217252171, 0.6735884700727609, 0.7097420175747159, 0.7248148361627843,
    0.7853627750676062, 0.8361900518138988, 0.8451951333910055, 0.79571830160618, 0.8640564817368785, 0.7502108487471651, 0.731918932213905, 0.5869400633903393,
    0.6188423722501808, 0.7307379748977759, 0.727372428185726, 0.730326669950762, 0.7707915772105665,
]
dynamic_w5 = [
    0.7806289887504401, 0.7496820173417155, 0.7242124280019395, 0.6670453053642618, 0.7920467814670831, 0.5289568918549457, 0.5559047889874958, 0.5935788956583994, 0.5742639064253654, 0.7862244774021608, 0.766408519910935,
    0.7853627750676062, 0.8361900518138988, 0.8451951333910055, 0.79571830160618, 0.8640564817368785, 0.7502108487471651, 0.731918932213905, 0.5869400633903393,
    0.6188423722501808, 0.7307379748977759, 0.727372428185726, 0.730326669950762, 0.7707915772105665,
]

dynamic_w1 = [ x * 100 for x in dynamic_w1]
dynamic_w2 = [ x * 100 for x in dynamic_w2]
dynamic_w3 = [ x * 100 for x in dynamic_w3]
dynamic_w4 = [ x * 100 for x in dynamic_w4]
dynamic_w5 = [ x * 100 for x in dynamic_w5]

first_frame_fixed  = [ 
median(first_frame_fixed_w1),
median(first_frame_fixed_w2),
median(first_frame_fixed_w3),
median(first_frame_fixed_w4),
median(first_frame_fixed_w5),
]

fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
]



dynamic  = [ 
median(dynamic_w1),
median(dynamic_w2),
median(dynamic_w3),
median(dynamic_w4),
median(dynamic_w5),
]




first_frame_fixed_min = [
low(first_frame_fixed_w1), 
low(first_frame_fixed_w2), 
low(first_frame_fixed_w3), 
low(first_frame_fixed_w4), 
low(first_frame_fixed_w5), 
]

first_frame_fixed_max = [
high(first_frame_fixed_w1), 
high(first_frame_fixed_w2), 
high(first_frame_fixed_w3), 
high(first_frame_fixed_w4), 
high(first_frame_fixed_w5), 
]



fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
]

dynamic_min = [
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
]

dynamic_max = [
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
]


first_frame_fixed_err_min = [
    first_frame_fixed[0] - first_frame_fixed_min[0],
    first_frame_fixed[1] - first_frame_fixed_min[1],
    first_frame_fixed[2] - first_frame_fixed_min[2],
    first_frame_fixed[3] - first_frame_fixed_min[3],
    first_frame_fixed[4] - first_frame_fixed_min[4],
]

first_frame_fixed_err_max = [
    first_frame_fixed_max[0] - first_frame_fixed[0],
    first_frame_fixed_max[1] - first_frame_fixed[1],
    first_frame_fixed_max[2] - first_frame_fixed[2],
    first_frame_fixed_max[3] - first_frame_fixed[3],
    first_frame_fixed_max[4] - first_frame_fixed[4],
]

fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
]




dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
]


first_frame_fixed_err = [first_frame_fixed_err_min, first_frame_fixed_err_max]
fixed_err = [fixed_err_min, fixed_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()
plt.subplots_adjust(top=0.89)
# plt.subplots_adjust(bottom=0.995)
ax.tick_params(axis='both', labelsize=18)

fig.set_size_inches(7, 3.2)
rects3 = ax.bar(x - width, first_frame_fixed, width, yerr=first_frame_fixed_err,label='one time fixed', color='#ccece6')
rects3 = ax.bar(x, fixed, width, yerr=fixed_err,label='best fixed',  color='#66c2a4')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='best dynamic', color='#006d2c')


# # Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Accuracy (%)', fontsize=18)

#ax.set_xlabel('Workload', fontsize=24)
ax.set_xticks(x, labels, fontsize=18)
#ax.legend(prop={'size':18}, ncol=3, handlelength=0.515,
#        handletextpad=0.05, borderpad=-1.9, mode='expand', bbox_to_anchor=(0, 0.9, 1, 0.0535), fancybox=False, edgecolor='white',framealpha=0) 

ax.legend(prop={'size':16}, ncol=3, handlelength=0.515, columnspacing=0.3, borderpad=0.2
        ) 

# fig.tight_layout()
plt.savefig('varying_adaptions.pdf')



==> graph scripts/good_net.py <==

# Mid FPS (15 fps -- 11 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']

## New workloads
fixed_w2 = [0.8961836620169953, 0.9169073005184121, 0.9001829869476934, 0.872868313992264, 0.7587129733783279, 0.7404284805525266, 0.8747703412073496, 0.28937007874015747, 0.7829678573258068, 0.8553490492961932, 0.7096865321331784, 0.6351178377855207, 0.508888888888889, 0.514123015873016, 0.8424096647272611, 0.7113506037613181, 0.5245366736438164, 0.8973084291187741, 0.8547865496572391, 0.40350877192982454, 0.5394736842105263, 0.8675547007661372, 0.8797283107094201, 0.6855881616376444]
madeye_w2 = [0.9457355967078195, 0.9338562209395548, 0.9200342316413749, 0.9014880952380959, 0.8363868578927636, 0.8083060705198112, 0.9075131233595806, 0.27165354330708663, 0.8564297163242173, 0.9102865119714909, 0.8309578252032519, 0.7688377129307009, 0.547777777777778, 0.558154761904762, 0.9230894344091767, 0.8405621660085948, 0.7338086516657945, 0.9274678434592227, 0.8707690058983166, 0.412280701754386, 0.5767543859649122, 0.8906028959220447, 0.9084836245662277, 0.7161261587438148]
dynamic_w2 = [0.951668136390359, 0.9371322350489022, 0.9290886809269165, 0.9249699879951981, 0.891193288338958, 0.8601098901098901, 0.9130905511811029, 0.30118110236220474, 0.8737501106373651, 0.917007927297979, 0.8697840588178006, 0.7851817362936997, 0.6596111111111113, 0.6287460317460319, 0.9320501714546776, 0.8734964084411597, 0.7932726037007805, 0.936121373836891, 0.8983052627449183, 0.46726190476190477, 0.6205357142857143, 0.9000154617840788, 0.9159151336599709, 0.7219127020072647]



fixed_w7 = [0.6653465875688098, 0.6157002119965079, 0.7710152981161386, 0.7234566553894286, 0.6789130598185713, 0.7407541567846913, 0.6996750406199226, 0.4372765904261967, 0.6437058914005486, 0.7477178218037988, 0.7082309007613884, 0.3898841786036909, 0.34822222222222227, 0.32808994708994715, 0.7450211328966694, 0.7162858966430389, 0.4416157916157917, 0.6044791096515232, 0.5640122393570666, 0.6541285874619208, 0.6911886196973914, 0.7168885930854016, 0.4605313227888325, 0.5612353389826733]
madeye_w7 = [0.7864845990771917, 0.7604213207916904, 0.8014828930795317, 0.7559340908080402, 0.7625300261127028, 0.8152824133740162, 0.733014623172103, 0.45025621797275345, 0.7571506812733011, 0.8632219760397996, 0.7447081881533094, 0.5582510646535036, 0.3820370370370373, 0.4009100529100536, 0.6597415340977578, 0.7927991981563406, 0.5706683528112096, 0.6699352307972999, 0.778682326613361, 0.6807857185050167, 0.7401257774064791, 0.7555004540376878, 0.6122887524796162, 0.6706517947478259]
dynamic_w7 = [0.8138037339889198, 0.7700372330001953, 0.8092040001703867, 0.7719504973706652, 0.7758363173717502, 0.8290137640137637, 0.7473753280839892, 0.5444006999125112, 0.8176216151209044, 0.8728505698471375, 0.8218026747167843, 0.617627487259389, 0.5029259259259256, 0.4627989417989421, 0.7841231054750366, 0.7940332023204947, 0.6976161244117047, 0.6914422550629447, 0.7923937684282512, 0.6924347643097644, 0.7538666855631141, 0.7604418385003489, 0.6658151552707251, 0.696647801319505]
##


fixed_w1 = [0.6612757880945053, 0.6841216725420971, 0.7613884834673901, 0.7721903579038236, 0.6205164165869157, 0.6346397264948442, 0.7064331133122954, 0.5535201442604438, 0.6016956169270604, 0.6471934201338408, 0.43313204377805137, 0.524786326522075, 0.3648106548285143, 0.32580717738819376, 0.6648389514814564, 0.6234129427798369, 0.4286332593275884, 0.4571990262158802, 0.498284721695456, 0.5297685424743044, 0.560999867412615, 0.6676298070289522, 0.5945485942168256, 0.6247400160090104]
madeye_w1 = [0.8091299581741105, 0.854953490140962, 0.8777665955201859, 0.8568483669109896, 0.7777853363120864, 0.7094367175169435, 0.7223684259426051, 0.5985764166882601, 0.7831966268530686, 0.7975431068382196, 0.6921219963797696, 0.6933357849167724, 0.46206905772042967, 0.44149523932579027, 0.7391307848850038, 0.7304716919258867, 0.5627374864589207, 0.61681196831286, 0.6772572960837434, 0.6469749502062697, 0.6582430253671325, 0.7700312468686166, 0.745085061652759, 0.7902062263794842]
dynamic_w1 = [0.8997183684532559, 0.9006617327367701, 0.9180085049853678, 0.9284172936268816, 0.8070001094119932, 0.7861249701583962, 0.7727202790474501, 0.7055139705265387, 0.8389575644432135, 0.8680700840218903, 0.7863139734880054, 0.8471324295630259, 0.5961069608363585, 0.5919342121962713, 0.9055139216521, 0.8340832364413621, 0.6300075881171794, 0.6533362741183969, 0.7044494636689613, 0.6968569772320681, 0.7101572297628957, 0.7880187579635514, 0.8350520991192778, 0.812368839310367]
#fixed_w2 = [0.7371239784385324, 0.7316114359974009, 0.8378851540616246, 0.7867867867867867, 0.8699186991869918, 0.8559139784946236, 0.8648648648648648, 0.7973753280839895, 0.5447611969351099, 0.6341689172911357, 0.69178035000689, 0.4682614133833646, 0.39826086956521733, 0.32666666666666666, 0.7006889974183151, 0.6788928053078996, 0.6017187940264863, 0.5778191985088537, 0.510031966265388, 0.6959553695955369, 0.7348927875243665, 0.7164502677344453, 0.6000046053237542, 0.5775050113957767]
#madeye_w2 = [0.9083289862632585, 0.9004873294346978, 0.9138655462184874, 0.8708708708708708, 0.9491869918699186, 0.8795698924731182, 0.8078078078078077, 0.7566554180727408, 0.7192405018491974, 0.7889738420378611, 0.8252377015295576, 0.6056910569105691, 0.4391304347826087, 0.4256910569105691, 0.7648529097396937, 0.7572327044025157, 0.7072414764722457, 0.702112457284871, 0.7222607631095694, 0.7726638772663876, 0.8011695906432748, 0.8148564974964065, 0.744703877682601, 0.7499244858170634]
#dynamic_w2 = [0.9953051643192488, 0.9956140350877192, 1.0073529411764706, 0.990990990990991, 0.9959349593495934, 0.9849462365591397, 0.9823603130689744, 1.0, 0.8067809806940242, 0.8378282424841821, 1.0597206336002218, 0.8298725814063237, 0.5987439613526571, 0.5736585365853658, 0.9425287356321839, 0.860377358490566, 0.8821689714167401, 0.9376514445479962, 0.8517581445963407, 0.7712691771269177, 0.9376218323586745, 0.9517446176688937, 0.8923275306254029, 0.7982261031935634]
fixed_w3 = [0.5863638669744959, 0.631867039754684, 0.7150225269533326, 0.7673930805954869, 0.6814571367042873, 0.6624044334464961, 0.666591814312241, 0.5033524382661108, 0.5654484062427779, 0.6533935504430962, 0.5956118069820217, 0.3968428425943846, 0.30571150945316006, 0.2140894445603972, 0.5947810374040596, 0.595247088144425, 0.4183385881375832, 0.564467718941153, 0.5386875561820805, 0.48045266975411066, 0.45591004855937123, 0.6159361568503345, 0.4483507186917712, 0.5173821796601967]
madeye_w3 = [0.7680993438822356, 0.7957811610429932, 0.8113621918659153, 0.8498341650125493, 0.7701378501691563, 0.7375231706511856, 0.755671451390689, 0.5303408052745013, 0.751912912437451, 0.7945440126941217, 0.7430850195309697, 0.5825404256098902, 0.39727168244475597, 0.30024289254079084, 0.6032266374969703, 0.6368008043931532, 0.4779553442840645, 0.6604025312517755, 0.6906170913981482, 0.5957217356584165, 0.535939187070286, 0.7152423099256162, 0.6351267747397578, 0.6059109261620491]
dynamic_w3 = [0.8088487364957508, 0.8621809555742741, 0.8406334638652333, 0.8992836156479442, 0.8005995440824926, 0.7924152060231395, 0.8338717678670222, 0.6201065692306923, 0.802159641003537, 0.8146211222997078, 0.8631684976813685, 0.6588440433706647, 0.509529860081716, 0.48520878146830304, 0.6934939827623343, 0.6879817281322915, 0.5447056497199576, 0.6910051327525226, 0.7141585386204632, 0.6170732229307676, 0.5600427377279737, 0.7471677165671505, 0.6541882411297679, 0.6822233582893362]
fixed_w4 = [0.5795133450820085, 0.7284238913564722, 0.7237972719885978, 0.6365995964753713, 0.6111262398493631, 0.3931699756691149, 0.5397199374045103, 0.2321598741029002, 0.4699283451245948, 0.5408207388622175, 0.4825971111318934, 0.3567089180900187, 0.4181291962346, 0.299034778144947, 0.5903050923845307, 0.409378374292402, 0.24941481826077197, 0.5955863090503059, 0.6623205055802979, 0.16920149314663252, 0.22122081001245178, 0.6017316509114142, 0.6198858547951613, 0.5122242533763882]
madeye_w4 = [0.7175487117596331, 0.8417664671407021, 0.8361452927649481, 0.8426592600322902, 0.8175011938296097, 0.5792319213438222, 0.6540570567672026, 0.20282329573668156, 0.6781987359236825, 0.6909678083822899, 0.7138703964031887, 0.583772499690052, 0.4785992194033314, 0.3923815703833079, 0.770869860216975, 0.5467490711034169, 0.3942566423690085, 0.7075352142483837, 0.7433144706450066, 0.327155325973182, 0.34325894493171455, 0.7037219524191524, 0.7378966745702237, 0.6465510226502756]
dynamic_w4 = [0.7043738418519423, 0.909753305531413, 0.8795090921436839, 0.8478538510705514, 0.8077177187240858, 0.660915915979682, 0.7649818555747122, 0.33744768390437685, 0.7446593042835705, 0.7086115484274448, 0.8388839440582732, 0.6334574862711115, 0.6170121506515351, 0.6213522796016806, 0.7907983456893457, 0.5821463280732151, 0.4937664408662714, 0.7097274906782954, 0.8705111671947896, 0.37163540037668275, 0.44374122857876463, 0.7267668954823998, 0.730125513440709, 0.7803493797860398]
fixed_w5 = [0.6394701509644036, 0.720835731303568, 0.6929586327284537, 0.6428875109914514, 0.4868942199982011, 0.491641426692211, 0.49032236355071, 0.1945945945945946, 0.3541574216305401, 0.5935113657257963, 0.5545089858793324, 0.21547014130855596, 0.1744711824123589, 0.1430699008868023, 0.5182464911712267, 0.43153235653235644, 0.2332112332112332, 0.6219401391058244, 0.5905878986913473, 0.10818713450292397, 0.04869031425482194, 0.5694325827354201, 0.5735857385930188, 0.48859059074902084]
madeye_w5 = [0.786600954033904, 0.8244859061233334, 0.8349043965412252, 0.84247232873732, 0.6695067906231347, 0.6448363897420213, 0.6240864122753886, 0.15135135135135136, 0.5986313636150009, 0.7850012532847195, 0.7051383540151189, 0.40108280100658167, 0.27720736779560307, 0.23111371935315594, 0.7058134318314373, 0.5802503052503053, 0.34597069597069596, 0.7463669616991735, 0.6430295566502462, 0.24246758199847446, 0.09714810551893317, 0.6829052428753886, 0.6591904016648455, 0.6164688270750077]
dynamic_w5 = [0.9324499241357477, 0.9013948451375355, 0.8527077497665733, 0.8667976575743563, 0.7682512816739029, 0.7910655936532398, 0.7295914933710208, 0.3171171171171171, 0.70031575354156, 0.8650726039381177, 0.8908199691457682, 0.43674864884604153, 0.3846207169736582, 0.36376890975482523, 0.7160230560000271, 0.596193984039288, 0.46378146101903006, 0.804516266837545, 0.6938572921331541, 0.21997929606625258, 0.1344315062008899, 0.7476262198152014, 0.6782240353647702, 0.794630413660604]
fixed_w6 = [0.5598536276742623, 0.5506409361437936, 0.7137434552050562, 0.657146019060178, 0.5615421855955705, 0.60441887659545, 0.641572380762101, 0.3812508041461499, 0.44400707694712316, 0.5565093508442986, 0.5575334603125641, 0.47000246017935843, 0.31861552121327597, 0.24662317348848026, 0.4207926640317269, 0.4365320424699439, 0.31832711635301325, 0.5415333129716027, 0.4992431439551509, 0.386604873770805, 0.3640682459360819, 0.5285812155917441, 0.4117272570812431, 0.552586625999822]
madeye_w6 = [0.7294061650191032, 0.7248905094204627, 0.8134923955816721, 0.7641416350675803, 0.6826163696173614, 0.6703126507651764, 0.7135673486982869, 0.4131799636094958, 0.6603066434660222, 0.7279377438747232, 0.7282951361042022, 0.6408375188645301, 0.41477673750639293, 0.3454981292265191, 0.4735802293605125, 0.532034137568196, 0.4336616520495693, 0.6327300300893158, 0.639756294721582, 0.511696409683158, 0.47536008917059935, 0.6401947534455892, 0.544248738071231, 0.6375141853640749]
dynamic_w6 = [0.7604277398961505, 0.7779034766744966, 0.8400427563843377, 0.7815119267358952, 0.7262716298847215, 0.7277838447333047, 0.788138081495388, 0.5273417960160327, 0.6953094052840619, 0.7500830349910425, 0.8182797549698456, 0.7451925094213144, 0.5106567030047025, 0.5189138203408791, 0.5707156023356037, 0.5551317612756409, 0.5103193555665824, 0.6484837434830075, 0.656717111695912, 0.540150506300951, 0.5263206536739127, 0.6560976079450582, 0.5645775520242937, 0.6996201327833229]
#fixed_w7 = [0.5722201322860335, 0.5729169257169566, 0.5965519280379431, 0.5125450436230358, 0.5788487695896315, 0.5886153639093744, 0.514369656005916, 0.39636649567083004, 0.4789249879551607, 0.46861577936104537, 0.5379347834675954, 0.4517631108312041, 0.2456234029663829, 0.14008966101881948, 0.3936151594072982, 0.45587657248215296, 0.27709842172315835, 0.4983604784556696, 0.4930153781328863, 0.30371813925560986, 0.2806904554669398, 0.5124519540990075, 0.44613744752380147, 0.48837657075484453]
#madeye_w7 = [0.7013677533864269, 0.7265785370213671, 0.6781675661648813, 0.6496178677084077, 0.7165547705176035, 0.663582364785502, 0.5693568837929144, 0.41502963056361086, 0.6831896207758281, 0.6102440779230055, 0.7133454346808377, 0.6150693334904902, 0.34574067189010843, 0.24079201353320107, 0.42127757039320113, 0.5743849401261069, 0.3983469321059235, 0.5844098914543014, 0.5879586126815701, 0.4159338822730315, 0.3300646352052432, 0.589830810532653, 0.5488386159138964, 0.5985361536651217]
#dynamic_w7 = [0.7894209477571672, 0.8383538884429356, 0.7568926212876743, 0.7170129112016008, 0.7421263874657416, 0.733055620723529, 0.6888517148822246, 0.53796276348069, 0.7454749300808239, 0.654126285497356, 0.8550202145989367, 0.847787268454393, 0.4617336331021655, 0.3985829539801734, 0.6717063679738522, 0.6369660922623397, 0.5079260584309082, 0.6712863126301423, 0.6488489194171819, 0.5016161114315176, 0.4453417171647102, 0.6263873901545587, 0.610398733914365, 0.6166542161777694]
fixed_w8 = [0.600247670488803, 0.6013472403486336, 0.7568175595907748, 0.6305305664005736, 0.6947414711843384, 0.5695837143626947, 0.588539873079466, 0.27773254236315026, 0.5516747742277723, 0.5554302234843929, 0.5509269057701147, 0.4617264299529982, 0.2863499005351909, 0.23647909403646528, 0.548405200081792, 0.5648061701566639, 0.3605565261564493, 0.5901669451671363, 0.591112555337113, 0.27727206039986957, 0.32544871865975133, 0.5798618514357614, 0.559744096232233, 0.5091856808645747]
madeye_w8 = [0.7205547572991561, 0.7128147047099053, 0.8688088164661989, 0.7442296276903313, 0.8098380860817904, 0.6614395145007272, 0.6540184053319784, 0.2970537895820142, 0.715491152534333, 0.7024043787487653, 0.6967429865474808, 0.6325516503921204, 0.37960367797882744, 0.34336382809031324, 0.5974780141238819, 0.6229806755922881, 0.4817561352102163, 0.6612556916773024, 0.6849796755173172, 0.3904857809543525, 0.38331901415077024, 0.6685961956531752, 0.6563304004227719, 0.6002013130168229]
dynamic_w8 = [0.7392135659376017, 0.7527798783409702, 0.8778346907997342, 0.7854392996639367, 0.8249466755159227, 0.7427935252138527, 0.698173420305718, 0.41071721706584025, 0.7602818658466287, 0.7603499563997558, 0.7830347571344656, 0.7102917609961312, 0.4738129608432935, 0.48481315230558053, 0.6246166495347515, 0.6979730578355378, 0.5422572340697709, 0.6994740409915362, 0.7058129776317291, 0.4306757906842238, 0.47763172287938965, 0.6965773550318788, 0.6750281197194475, 0.6775807522315317]
fixed_w9 = [0.5905663125913287, 0.5376383522846586, 0.69768460091162, 0.6636019120664219, 0.6846918100732087, 0.6935744311280092, 0.6722935730076756, 0.6420933420638129, 0.5393893124506759, 0.5569216533061134, 0.5459409730342317, 0.40139508112873273, 0.3085956938193988, 0.27876732122848835, 0.49343110886212166, 0.5264445938041953, 0.5251204044686951, 0.5588037196238774, 0.49169435272396345, 0.5666074050597398, 0.5651664756820407, 0.6197874967911235, 0.5376200482491901, 0.41152016598366653]
madeye_w9 = [0.6933810079040647, 0.7423371397319507, 0.7958385371724834, 0.7590227964166988, 0.8070353218896207, 0.7542182350499014, 0.7028946181574409, 0.7002501142961062, 0.7432662672364975, 0.7095178924040801, 0.7161320335586674, 0.5998900497248729, 0.39486205263976415, 0.35156645278454424, 0.5662244881784676, 0.6024086189482515, 0.6117579927193888, 0.6776391080715458, 0.6316476691820085, 0.6507890553505398, 0.6604941393144667, 0.710426584974186, 0.686162166883995, 0.5807015960349121]
dynamic_w9 = [0.7785300640184403, 0.7933281800367133, 0.8390507417947293, 0.7952940352717579, 0.81812951931132, 0.8339321156856925, 0.8031589210145113, 0.8121903268179916, 0.7685492686544959, 0.7137096372068928, 0.8676867728262851, 0.6901671148417737, 0.5605524953741264, 0.6161025107489452, 0.6773653805776206, 0.6391304538416785, 0.6662659097776198, 0.725506937791467, 0.6469827318953477, 0.6629534096799816, 0.6906675407899718, 0.7296115403854866, 0.7059006698554212, 0.7072490961018372]
fixed_w10 = [0.5616219838267391, 0.5476632995954176, 0.6377263998482494, 0.6181604761643236, 0.616062296409355, 0.5941675734904764, 0.5962094167582367, 0.41609282308101203, 0.565182988789402, 0.6083920131097209, 0.5558731686940926, 0.5696013195250997, 0.6909138443256091, 0.43493702958491687, 0.5499859493073292, 0.45121934943363506, 0.44657842566166817, 0.565427839456435, 0.5109666674321844, 0.42479387211193836, 0.5730098898398513, 0.6169799167765134, 0.5609884480813349, 0.48477609057050414, 0.5465385837434685]
madeye_w10 = [0.7454129284461337, 0.7608276571199402, 0.7631197358319246, 0.7441558734694033, 0.7726932946864707, 0.7227530112788999, 0.6984766484218407, 0.4768773143773143, 0.798073801252857, 0.8141517376245444, 0.7943891741548994, 0.8567004613498516, 0.6651115072291544, 0.4628639988076609, 0.7182084563268412, 0.4851819527643702, 0.5291266366167277, 0.7181719420659711, 0.6891914152258978, 0.5801278273779303, 0.6919267389823791, 0.7411495684779758, 0.728438487505982, 0.6109009991064549, 0.6922769659657273]
dynamic_w10 = [0.7856491925840583, 0.7717747032533181, 0.7972998548566056, 0.8132689878516219, 0.8184264501931605, 0.7751692257254157, 0.7840801598602054, 0.5828401831354586, 0.810889801216278, 0.8439658225578436, 0.8332180143610558, 0.8885902554614211, 0.8597793622499504, 0.8036279901632014, 0.7427731244729632, 0.5199466024051659, 0.5474462958129978, 0.7220228581498557, 0.692910320841355, 0.616421801968118, 0.7668885716998524, 0.7502741357746691, 0.7570553962385189, 0.6856352127068405, 0.7624196013733691]





















fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]


madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i] - fixed[i])
print('Distance from fixed')
print('MIN : ', min(all_medians))
print('25th percentile ', low(all_medians))
print('MED : ', median(all_medians))
print('75th percentile ', high(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('Distance from dynamic')
print('MIN : ', min(all_medians))
print('25th percentile ', low(all_medians))
print('MED : ', median(all_medians))
print('75th percentile ', high(all_medians))
print('MAX : ', max(all_medians)) 

print('Results with 75th percentiles\n')
all_maxes = []
for i in range(0,len(madeye)):
    all_maxes.append( madeye_max[i] - fixed_max[i])

print('Distance from fixed')
print(all_maxes)
print('MIN : ', min(all_maxes))
print('25th percentile ', low(all_maxes))
print('MED : ', median(all_maxes))
print('75th percentile ', high(all_maxes))
print('MAX : ', max(all_maxes)) 


all_maxes = []
for i in range(0,len(madeye_max)):
    all_maxes.append(dynamic_max[i] - madeye_max[i])
print('Distance from dynamic')
print('MIN : ', min(all_maxes))
print('25th percentile ', low(all_maxes))
print('MED : ', median(all_maxes))
print('75th percentile ', high(all_maxes))
print('MAX : ', max(all_maxes)) 

x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=29)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)
fig.set_size_inches(11, 5)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='Best fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='Best dynamic', color='#2ca25f')
ax.set_ylabel('Accuracy (%)', fontsize=36)
ax.set_xticks(x, labels, fontsize=29)
ax.legend( prop={'size': 18}, ncol=3  )

fig.tight_layout()


plt.savefig('good_net.pdf')



==> graph scripts/main_result_1_11.py <==

# Mid FPS (15 fps -- 11 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']



# BEST RESULTS
fixed_w1 = [
    0.18759957037785394, 0.32329288086134017, 0.43313204377805137, 0.4389799350084186, 0.47603487695002145, 0.5762588825394694, # seattle-ave
    0.41747599912582745, 0.49876828971168125, 0.6102117359998688, 0.6205164165869157, 0.6346397264948442, 0.6548010127363614, 0.7064331133122954, 0.711652738540747, # seattle-dt-1
    0.29167605690654363, 0.30723615002921945, 0.33907557337286676, 0.4117155340867283, 0.41454741571950676, 0.487647960328965, 0.516024754290763, 0.5755109149601753, # seattle-traffi
    0.4286332593275884, 0.4571990262158802, 0.498284721695456, 0.5596890185548452, 0.61497757556223, # seattle-dt-2
    0.4788425325553736, 0.49063556804161884, 0.49480368384900086, 0.515290920963589, 0.6470444144493523, # seattle-city
]
fixed_w2 = [
    0.29555555555555557, 0.3193236714975845, 0.44090056285178236, 0.5447611969351099, 0.6095494005787515, 0.6341689172911357,
    0.660789427925578, 0.7316114359974009, 0.7501312335958005, 0.7749023750080021, 0.7815126050420168, 0.7867867867867867, 0.7976874512307582, 0.8043010752688171,
    0.2631578947368421, 0.3538801959854591, 0.36062378167641324, 0.3930016181229773, 0.39817850637522767, 0.5169312169312169, 0.5761239260441349, 0.6773879142300194,
    0.4454178316247282, 0.481825866441251, 0.510031966265388, 0.6788928053078996, 0.7006889974183151,
    0.4667051102507071, 0.5346320346320347, 0.6936020155112228, 0.6959553695955369, 0.7056530214424951,
]
fixed_w3 = [
    0.1428717028795181, 0.23849152070983407, 0.3175381367101051, 0.43541787968324397, 0.4609849751996207, 0.5735408155931173,
    0.40240201532892017, 0.5562107886387667, 0.5656228945937107, 0.5861397484808285, 0.590882937608872, 0.6814571367042873, 0.7105990567012668, 0.7150225269533326,
    0.28966950491061033, 0.29627648694729614, 0.3231252416974126, 0.389561741866186, 0.41765371414307917, 0.437625866584267, 0.4464277223811175, 0.5390911114629191,
    0.37681293680262834, 0.5118904789874772, 0.539778613542334, 0.5484462012318391, 0.5608115025628373,
    0.3978770609051967, 0.41314309326475357, 0.4359043203407347, 0.45591004855937123, 0.5618537597654463,
]
fixed_w4 = [
    0.21432607539429605, 0.3168716817720853, 0.3567089180900187, 0.39146849424961816, 0.4699283451245948, 0.5408207388622175,
    0.12405176599479209, 0.3931699756691149, 0.42794677895555056, 0.467329688354356, 0.5795133450820085, 0.5956456435184582, 0.6684720644748703, 0.6744489282967995,
    0.36066872656095367, 0.3934095114993058, 0.47561368552259903, 0.48325908019923924, 0.49017347940425926, 0.5327046249627069, 0.5364948652761453, 0.6272002049493244,
    0.24941481826077197, 0.3867246738623147, 0.5476790796168706, 0.5955863090503059, 0.6266045080497002,
    0.14489902676131752, 0.1851018047494002, 0.48270554754333905, 0.5831236030167799, 0.6017316509114142,
]
fixed_w5 = [
    0.08841940532081377, 0.12000297088532383, 0.21547014130855596, 0.3541574216305401, 0.42072814149194127, 0.5080314731125083,
    0.11891891891891893, 0.3584140092124136, 0.4264553469277878, 0.4868942199982011, 0.5946533713200378, 0.6028310353267519, 0.6682295244283549, 0.6929586327284537,
    0.2842212665667898, 0.321707588660586, 0.3763549263549263, 0.4006539270912751, 0.40687593856171783, 0.48178125051190057, 0.5506295500656403, 0.6146796550172655,
    0.2153540903540903, 0.3897435897435897, 0.5182464911712267, 0.54875802358561, 0.5946951553259372,
    0.04869031425482194, 0.08644800406814136, 0.39193232127391125, 0.5268795439507845, 0.5735857385930188,
]
fixed_w6 = [
    0.17249233130336147, 0.2676696620443772, 0.36877640671064416, 0.37473003512471786, 0.44400707694712316, 0.5284495513474874,
    0.31498080393802186, 0.5000075282778157, 0.5305947279105048, 0.541114654234753, 0.5615421855955705, 0.5798477980262149, 0.6037424057945499, 0.6462413066674343,
    0.27915792477818396, 0.3125317244221102, 0.32982855209561335, 0.3568194200465536, 0.397225228376942, 0.4126870733216495, 0.4191064076460225, 0.4721472208556773,
    0.31832711635301325, 0.4207926640317269, 0.4365320424699439, 0.47971366791278275, 0.5269420020049261,
    0.3385149158540495, 0.3640682459360819, 0.40270339063561045, 0.4117272570812431, 0.4698069375008305,
]
fixed_w7  = [
    0.14008966101881948, 0.18871966063698467, 0.33672503634505885, 0.344937548978743, 0.4263079708083639, 0.46861577936104537,
    0.28799021481538095, 0.4366908187859414, 0.46500003980794435, 0.46954566234298173, 0.47046274249090014, 0.5125450436230358, 0.5208374343053683, 0.5965519280379431,
    0.24012213190478815, 0.2707816296343146, 0.3006599994824742, 0.3305912491710532, 0.34431110332774234, 0.35908970576527216, 0.37264854233232997, 0.3997861670597489,
    0.27709842172315835, 0.3600903770758134, 0.3807971848948973, 0.4691406314303638, 0.4747157259381533,
    0.2640199991035174, 0.2806904554669398, 0.3024615857490844, 0.40676192610925876, 0.491066652868325,
]

fixed_w8  = [
    0.1611582704982624, 0.23430561868733363, 0.3642119052069409, 0.448524464509847, 0.45910513177500617, 0.5554302234843929,
    0.2253111534098332, 0.5122588855154677, 0.588539873079466, 0.5994172504638111, 0.600247670488803, 0.6013472403486336, 0.6305305664005736, 0.6824607732563817,
    0.35201302402330403, 0.3869238561808887, 0.4029744812838637, 0.4184499929423096, 0.4435293301111556, 0.4715912503717379, 0.4754918253728836, 0.5128734412878708,
    0.3060204017395621, 0.522839847264096, 0.5249952311869712, 0.5726046092333479, 0.5735460045718622,
    0.24592906052843938, 0.2635853598287629, 0.3909151723759604, 0.5244381011924294, 0.5564194063471988,
]

fixed_w9  = [
    0.1992549589278182, 0.3085956938193988, 0.40139508112873273, 0.4375869315333502, 0.5074599313297078, 0.5569216533061134,
    0.5376383522846586, 0.5463131504018187, 0.5905663125913287, 0.6181881941321081, 0.6385671995805917, 0.6615378049771087, 0.6636019120664219, 0.69768460091162,
    0.2572812012630292, 0.30096008800174234, 0.36077683186237913, 0.43617868024564116, 0.438637696443163, 0.4610320765608841, 0.4802500106147622, 0.5282719181151226,
    0.4517800697219751, 0.49169435272396345, 0.5045155993944748, 0.5264445938041953, 0.5282269803701393,
    0.41152016598366653, 0.5082713304773263, 0.5497214329608883, 0.5504908733305486, 0.5823780242702079,
]
fixed_w10 = [
    0.42947557749387005, 0.43493702958491687, 0.4604103782927315, 0.5558731686940926, 0.565182988789402, 0.5721200955537139,
    0.34214430405375273, 0.5038843825131479, 0.5476632995954176, 0.5530263480678327, 0.5549319058368157, 0.5641615775820269, 0.616062296409355, 0.6377263998482494,
    0.37532684921293574, 0.3754395586753785, 0.43287875040418144, 0.44321385335893426, 0.49338929943679233, 0.538589909109704, 0.5470403928737259, 0.5801729968740634,
    0.4097291537970439, 0.45121934943363506, 0.5109666674321844, 0.5499859493073292, 0.565427839456435,
    0.3993245425497462, 0.48477609057050414, 0.5045153596479623, 0.5132663166909185, 0.5765083891403682,
]

# *********
madeye_w1 = [
    0.40811361240716076, 0.42698004444683507, 0.6080966394531823, 0.6879030722831786, 0.6987596299002974, 0.7162599110477882,
    0.5027998049091857, 0.7223684259426051, 0.7423839837896724, 0.7756725926268194, 0.7772655789982166, 0.7831033134042814, 0.799817791147456, 0.8101527576099427,
    0.35664491672941784, 0.4246452043952297, 0.49748259494005853, 0.5019292910216782, 0.5606610911563936, 0.602808078261126, 0.6389836585258776, 0.6537169628568344,
    0.5725566407340358, 0.6101191389501783, 0.6598849591736855, 0.6775010809618622, 0.6786350764380933,
    0.5931141894970744, 0.6141855674226966, 0.6467644102803416, 0.6572024813225996, 0.7186261112942136,
]
madeye_w2 = [
    0.432463768115942, 0.4457452574525745, 0.5780175109443402, 0.7124630602891473, 0.7826236736943639, 0.7950980765085522,
    0.7947506561679789, 0.8018018018018018, 0.8408602150537634, 0.8648459383753501, 0.8823856720570334, 0.8858858858858858, 0.9065040650406504, 0.9473684210526315,
    0.3107769423558897, 0.39766081871345027, 0.431484115694642, 0.4794171220400728, 0.48644822006472493, 0.636229462545252, 0.7244964262508122, 0.7362541708980124,
    0.6185461323392358, 0.6384897154127923, 0.7222607631095694, 0.7522012578616352, 0.7725157449887359,
    0.6972690430137238, 0.7247164785677018, 0.7629009762900976, 0.7851608776003411, 0.7855750487329434,
]

madeye_w3 = [
    0.31009539155789956, 0.3558853370663638, 0.4983535979632263, 0.6483887899588331, 0.673143619717743, 0.7315102953234439,
    0.44858370042299534, 0.6588961115355039, 0.6716002272626667, 0.682530359235821, 0.7293320684562355, 0.7744418720587838, 0.7923184391240639, 0.8208870381976268,
    0.36138009294265216, 0.3689558553212611, 0.39216364361647327, 0.4888537470910614, 0.5183018081765776, 0.5434095516390246, 0.552099276495639, 0.5685368301833502,
    0.44787316229856977, 0.5970813669380741, 0.6003225629955329, 0.6160874817832205, 0.6479411776953087,
    0.5237164033842509, 0.528557942556661, 0.5291119343097843, 0.5885606777717561, 0.6468647865946142,
]
madeye_w4 = [
    0.38400666250326754, 0.43783108330655196, 0.4539454802378019, 0.583772499690052, 0.6515925304043775, 0.6617926776852165,
    0.10062834257136866, 0.5737798400100491, 0.6044741819995163, 0.6865588432444127, 0.7020517821649327, 0.7519000634158302, 0.7602113736879051, 0.7854550557184089,
    0.4899188348037534, 0.5143513388848934, 0.5704285774546809, 0.5833764772703067, 0.6132457094385566, 0.6155598346601214, 0.6326343262420058, 0.671895781492389,
    0.42375767451280205, 0.5332655225853314, 0.678549224842818, 0.6956901391235126, 0.7202821361151754,
    0.2734948482650089, 0.2957858110308521, 0.5796138622155318, 0.6654833977960608, 0.68186437972113,
]
madeye_w5 = [
    0.20279342723004695, 0.275702119231531, 0.40108280100658167, 0.5986313636150009, 0.6185957780630437, 0.6961663916861055,
    0.0990990990990991, 0.5209410368708945, 0.5545124167171411, 0.6848419064439374, 0.7146920129678749, 0.7527392555462734, 0.7880911587936145, 0.8349043965412252,
    0.4249882339415757, 0.45295370986496747, 0.5258718481713018, 0.5298012298012298, 0.55461420231116, 0.5914607948442536, 0.605502727406752, 0.6076941186127898,
    0.3271978021978022, 0.54875802358561, 0.5684981684981685, 0.6917594240320091, 0.7007837718771274,
    0.09648541499540766, 0.20683956267480294, 0.509427276364324, 0.5701528170376702, 0.6497011545812503,
]
madeye_w6 = [
    0.3352946176124655, 0.3802523028062426, 0.4786116697196037, 0.535337403432719, 0.649169166508033, 0.685010838801636,
    0.3697618364493236, 0.6258688724871251, 0.6319325445046267, 0.6760639988635239, 0.6824462783715215, 0.6913902265021749, 0.7083697450952459, 0.7722406197716024,
    0.3665741037667317, 0.36871361642295347, 0.37669264411102255, 0.44907517957108933, 0.4768103565442608, 0.49441019282833626, 0.5227864704129453, 0.5523853039221599,
    0.43884520324650456, 0.49697024015772584, 0.5390041995842916, 0.5873387320211376, 0.5922077651624544,
    0.45807413221753557, 0.4658241056494525, 0.47688877546240716, 0.5252766252766037, 0.570854885946838,
]
madeye_w7  = [
    0.24079201353320107, 0.30061259365633236, 0.4452319979679935, 0.5177033231653175, 0.5936359934790868, 0.6063800755913282,
    0.3256645655391926, 0.48539539159011585, 0.5660180278805019, 0.5943550397821322, 0.6103173541992001, 0.6560024576351252, 0.6566738371756722, 0.6843124493654013,
    0.2831524280110145, 0.3229570443610338, 0.37485687997084133, 0.4114277885049309, 0.4269798668364012, 0.43807095833969056, 0.44094265148565254, 0.4844629780228118,
    0.3983469321059235, 0.40342498294651813, 0.472274956884852, 0.4985895605866347, 0.5198567431422638,
    0.3436750737002189, 0.3521942888368792, 0.4489340469217435, 0.4844490321314522, 0.5135575440628891,
]
madeye_w8  = [
    0.24875322149391532, 0.3435587801991388, 0.531450048747455, 0.639406776422739, 0.6431076672459335, 0.7024043787487653,
    0.2486527076004097, 0.6210865407856363, 0.6437977736864936, 0.6860134189511143, 0.7092296663695286, 0.7270826847349623, 0.7401973511135523, 0.8020786508789052,
    0.4252469709819404, 0.4833395801982811, 0.4906718456380052, 0.5014877920178038, 0.5428685580353854, 0.5451426214112208, 0.553374261989633, 0.5910162433378571,
    0.44775152903479326, 0.5695171053460603, 0.58013905783201, 0.6266452380342631, 0.6359366504956389,
    0.33765150361431956, 0.35225496132246636, 0.5264340184154326, 0.5988669978776034, 0.6176092459392541,
]

madeye_w9  = [
    0.42298517631432764, 0.4253173657786535, 0.5275847069073978, 0.5998900497248729, 0.69451224315378, 0.7080289053289167,
    0.6102846674926337, 0.6807621643646968, 0.691560312530713, 0.6933810079040647, 0.7224150076774563, 0.7588533674931738, 0.7590227964166988, 0.7921863540231474,
    0.3873923186343348, 0.3987073755367498, 0.43648438328368855, 0.5400110894835498, 0.5502498988157078, 0.5829147913737456, 0.5976203605759376, 0.6267891324478336,
    0.5425090930625591, 0.5722911122990921, 0.5843442692651981, 0.6293278206224202, 0.6380672411420041,
    0.6166025047682241, 0.6185236110240008, 0.6309222503428705, 0.6372664370231187, 0.6646462093036059,
]
madeye_w10 = [
    0.6034343434343434, 0.6501414412400328, 0.7427078876051917, 0.7817402658823426, 0.7921316761779595, 0.7928652084139889,
    0.43399644206730814, 0.6516030079534559, 0.6828095311811784, 0.6913636362232465, 0.6988982897943568, 0.7534054002922252, 0.7958047637053973, 0.7994214022691329,
    0.3929491969739973, 0.5005316382472507, 0.5168732227363875, 0.5873398618191228, 0.6573029406362737, 0.6755437148684563, 0.7102943629775412, 0.7181232877688497,
    0.4903519150771898, 0.515123033561735, 0.6922869850456055, 0.7226933765188689, 0.7234637261003959,
    0.5470934970539992, 0.6109009991064549, 0.6267504607052249, 0.6558891038795132, 0.6922227547828526,
]
# ********




# ********
dynamic_w1 = [
    0.5476216251571597, 0.5534356170266063, 0.7129352033339842, 0.735976276947875, 0.7387204594867207, 0.7863139734880054,
    0.5953987927954975, 0.7727202790474501, 0.7861249701583962, 0.8070001094119932, 0.8314027940714273, 0.8381095761009925, 0.8456470178440627, 0.8514624615038217,
    0.4286288334908916, 0.52023766871672, 0.5825398229770493, 0.6606367442651199, 0.7050154936530691, 0.7106311253038197, 0.7273499460310133, 0.7277676021895618,
    0.6300075881171794, 0.6533362741183969, 0.6899586476912406, 0.7044494636689613, 0.7595997780268827,
    0.599654527678344, 0.6501505493761928, 0.7109045706122009, 0.7275783659152822, 0.7646355190998194,
]
dynamic_w2 = [
    0.5248780487804877, 0.5552657004830918, 0.7016674532011955, 0.8067809806940242, 0.8378282424841821, 0.9128279782329902,
    0.9560899482159324, 0.9619047619047618, 0.9634408602150537, 0.975609756097561, 0.9779411764705882, 0.9859154929577464, 0.990990990990991, 0.9956140350877192,
    0.3409090909090909, 0.4580896686159844, 0.6027113237639553, 0.6273224043715847, 0.7271440129449838, 0.8572124756335282, 0.8865193352354239, 0.8919191919191919,
    0.8013011213181208, 0.8092264678471575, 0.8517581445963407, 0.860377358490566, 0.9425287356321839,
    0.7712691771269177, 0.7818326605706125, 0.8070175438596491, 0.8381588715664439, 0.840379478677351,
]
dynamic_w3 = [
    0.41674648082287025, 0.4700174230612396, 0.5510149716992243, 0.7261364631311207, 0.7305706020868156, 0.766545962582363,
    0.536211362781627, 0.7239425792984019, 0.72801644359761, 0.755920594605176, 0.7562605021636393, 0.8005995440824926, 0.8140052566773628, 0.8406334638652333,
    0.48249906314743696, 0.49513594534514926, 0.49816197984831273, 0.5859574010831023, 0.5938615697944277, 0.601341677612568, 0.6267601849773248, 0.6495938425859478,
    0.4899722511849386, 0.6195849057013473, 0.6259449362158155, 0.6450894867072017, 0.6639754165489338,
    0.5584159179480865, 0.5600427377279737, 0.573053903198842, 0.626572491937004, 0.6781049030478942,
]
dynamic_w4 = [
    0.5380414651264009, 0.5819785303498429, 0.6334574862711115, 0.7086115484274448, 0.7320635980306107, 0.7446593042835705,
    0.2899340285167057, 0.6461682176579848, 0.660915915979682, 0.7043738418519423, 0.7689131198349637, 0.7821005767736872, 0.783154862977836, 0.8239575351070955,
    0.5920255597090891, 0.685861804375929, 0.685925890657128, 0.6992643397826404, 0.702695222282656, 0.707697953836827, 0.7088825826180917, 0.7481601816032374,
    0.4937664408662714, 0.5821463280732151, 0.6790351256890876, 0.7097274906782954, 0.7251803643066042,
    0.3262252751582467, 0.39938428740343773, 0.6524334465678191, 0.6831869832022819, 0.7267668954823998,
]
dynamic_w5 = [
    0.2658815858111633, 0.3536007130124777, 0.43674864884604153, 0.6971827575072651, 0.70031575354156, 0.7211164458164616,
    0.28648648648648645, 0.6204926307288512, 0.6970691893897236, 0.7214896682712771, 0.7608211887744056, 0.7682512816739029, 0.7908823076156027, 0.8527077497665733,
    0.5000215561375712, 0.5852304424683591, 0.6355970340736405, 0.6642529526430454, 0.6763245680511866, 0.692041847041847, 0.710539248662647, 0.735646249462039,
    0.46378146101903006, 0.5960653331342985, 0.596193984039288, 0.7160230560000271, 0.7184795813475374,
    0.1344315062008899, 0.18107315389924084, 0.6164655297484798, 0.6782240353647702, 0.692344862835689,
]
dynamic_w6 = [
    0.453585133779415, 0.4938639550929075, 0.6242969790562677, 0.6953094052840619, 0.7076709155603964, 0.7110602189453723,
    0.4802729110889238, 0.6746860477801846, 0.6936056046469424, 0.7163885932803458, 0.7198870667959218, 0.7262716298847215, 0.7451523572655718, 0.7893479084232349,
    0.45634621625097405, 0.48617707913651775, 0.5332340742793735, 0.5694852171587895, 0.5743128818048067, 0.6034567478433351, 0.6167904816121568, 0.6193780421897057,
    0.5103193555665824, 0.5551317612756409, 0.5707156023356037, 0.6007447414941661, 0.61215648532737,
    0.4940690890865297, 0.5263206536739127, 0.5645775520242937, 0.5998473056970636, 0.6178216430838719,
]
dynamic_w7  = [
    0.3985829539801734, 0.42865973574710625, 0.654126285497356, 0.675515752024192, 0.6913110897946536, 0.7183202164405116,
    0.4866451490562794, 0.6293607570422124, 0.6636569965617667, 0.670751758281613, 0.7133579035179809, 0.7170129112016008, 0.7333557733907856, 0.7568926212876743,
    0.36890850719842083, 0.45096364261797967, 0.5270482148681155, 0.5534549701398446, 0.5610940558909734, 0.5714094193672499, 0.5731229931926345, 0.6300371038753457,
    0.5079260584309082, 0.539274992104835, 0.5706072860992272, 0.5768864149035742, 0.6064394791331824,
    0.42225374091908746, 0.4453417171647102, 0.5670849340497955, 0.5737348494896577, 0.5835271747856405,
]
dynamic_w8  = [
    0.40686237803453734, 0.4495359184760681, 0.5983972934620113, 0.7282649693462417, 0.7319985468609517, 0.7603499563997558,
    0.36254852360140116, 0.6953590841737867, 0.698173420305718, 0.7392135659376017, 0.7527798783409702, 0.7739147085277474, 0.7854392996639367, 0.810341766604906,
    0.5498823201899244, 0.5645666949165993, 0.5986781113407538, 0.6093407776345473, 0.6329788428581216, 0.6432889062363168, 0.6555569723186749, 0.6779017403941073,
    0.5007262687105356, 0.6020928430744099, 0.6042643463267336, 0.6476179807104994, 0.6548448522690606,
    0.3863297941275177, 0.44865671205058644, 0.5921920245278198, 0.6197904513486391, 0.6637657636486964,
]

dynamic_w9  = [
    0.5483887562109157, 0.5605524953741264, 0.6901671148417737, 0.7137096372068928, 0.7388295230792465, 0.7417308080517993,
    0.7029461828376277, 0.725152603018113, 0.7347903080400038, 0.7661349598415876, 0.7785300640184403, 0.7933281800367133, 0.7952940352717579, 0.8390507417947293,
    0.5392317032980741, 0.5394053995328763, 0.6045641070726782, 0.6162856050798213, 0.6426857833089941, 0.6563903658003605, 0.6796345031744568, 0.681260996838464,
    0.5971377754230134, 0.6138450182749948, 0.6391304538416785, 0.6469827318953477, 0.657168127150851,
    0.6252595085351023, 0.6484376724287463, 0.6657882919952227, 0.6896826264541197, 0.7072490961018372,
]
dynamic_w10 = [
    0.7813299865972454, 0.799700656506638, 0.8036279901632014, 0.810889801216278, 0.8130318875024757, 0.8332180143610558,
    0.5179788472111307, 0.681309977953847, 0.7045201735888378, 0.7189891616715295, 0.7286059216278822, 0.7717747032533181, 0.7972998548566056, 0.8184264501931605,
    0.6159416790143987, 0.6468925895043942, 0.6574191884906095, 0.7119956937002389, 0.7242053933402401, 0.7295898202028946, 0.7526736524079558, 0.7527803106609747,
    0.5199466024051659, 0.5474462958129978, 0.692910320841355, 0.7220228581498557, 0.7427731244729632,
    0.5723643239044287, 0.6567075270551548, 0.6637828620605191, 0.6856352127068405, 0.692320032312981,
]




fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]


madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('MIN : ', min(all_medians))
print('MAX : ', max(all_medians)) 


x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=18)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)

fig.set_size_inches(11, 6)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='best_fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='best_dynamic', color='#2ca25f')



ax.set_ylabel('Accuracy (%)', fontsize=24)
ax.set_xticks(x, labels, fontsize=18)
ax.legend( prop={'size': 12}  )

fig.tight_layout()
plt.savefig('main_result_1_11.jpg')



==> graph scripts/main_result_1_17.py <==

# Lowest FPS (1 fps -- 17 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']



# BEST RESULTS
fixed_w1 = [
    0.18759957037785394, 0.32329288086134017, 0.43313204377805137, 0.4389799350084186, 0.47603487695002145, 0.5762588825394694, # seattle-ave
    0.41747599912582745, 0.49876828971168125, 0.6102117359998688, 0.6205164165869157, 0.6346397264948442, 0.6548010127363614, 0.7064331133122954, 0.711652738540747, # seattle-dt-1
    0.29167605690654363, 0.30723615002921945, 0.33907557337286676, 0.4117155340867283, 0.41454741571950676, 0.487647960328965, 0.516024754290763, 0.5755109149601753, # seattle-traffi
    0.4286332593275884, 0.4571990262158802, 0.498284721695456, 0.5596890185548452, 0.61497757556223, # seattle-dt-2
    0.4788425325553736, 0.49063556804161884, 0.49480368384900086, 0.515290920963589, 0.6470444144493523, # seattle-city
]
fixed_w2 = [
    0.29555555555555557, 0.3193236714975845, 0.44090056285178236, 0.5447611969351099, 0.6095494005787515, 0.6341689172911357,
    0.660789427925578, 0.7316114359974009, 0.7501312335958005, 0.7749023750080021, 0.7815126050420168, 0.7867867867867867, 0.7976874512307582, 0.8043010752688171,
    0.2631578947368421, 0.3538801959854591, 0.36062378167641324, 0.3930016181229773, 0.39817850637522767, 0.5169312169312169, 0.5761239260441349, 0.6773879142300194,
    0.4454178316247282, 0.481825866441251, 0.510031966265388, 0.6788928053078996, 0.7006889974183151,
    0.4667051102507071, 0.5346320346320347, 0.6936020155112228, 0.6959553695955369, 0.7056530214424951,
]
fixed_w3 = [
    0.1428717028795181, 0.23849152070983407, 0.3175381367101051, 0.43541787968324397, 0.4609849751996207, 0.5735408155931173,
    0.40240201532892017, 0.5562107886387667, 0.5656228945937107, 0.5861397484808285, 0.590882937608872, 0.6814571367042873, 0.7105990567012668, 0.7150225269533326,
    0.28966950491061033, 0.29627648694729614, 0.3231252416974126, 0.389561741866186, 0.41765371414307917, 0.437625866584267, 0.4464277223811175, 0.5390911114629191,
    0.37681293680262834, 0.5118904789874772, 0.539778613542334, 0.5484462012318391, 0.5608115025628373,
    0.3978770609051967, 0.41314309326475357, 0.4359043203407347, 0.45591004855937123, 0.5618537597654463,
]
fixed_w4 = [
    0.21432607539429605, 0.3168716817720853, 0.3567089180900187, 0.39146849424961816, 0.4699283451245948, 0.5408207388622175,
    0.12405176599479209, 0.3931699756691149, 0.42794677895555056, 0.467329688354356, 0.5795133450820085, 0.5956456435184582, 0.6684720644748703, 0.6744489282967995,
    0.36066872656095367, 0.3934095114993058, 0.47561368552259903, 0.48325908019923924, 0.49017347940425926, 0.5327046249627069, 0.5364948652761453, 0.6272002049493244,
    0.24941481826077197, 0.3867246738623147, 0.5476790796168706, 0.5955863090503059, 0.6266045080497002,
    0.14489902676131752, 0.1851018047494002, 0.48270554754333905, 0.5831236030167799, 0.6017316509114142,
]
fixed_w5 = [
    0.08841940532081377, 0.12000297088532383, 0.21547014130855596, 0.3541574216305401, 0.42072814149194127, 0.5080314731125083,
    0.11891891891891893, 0.3584140092124136, 0.4264553469277878, 0.4868942199982011, 0.5946533713200378, 0.6028310353267519, 0.6682295244283549, 0.6929586327284537,
    0.2842212665667898, 0.321707588660586, 0.3763549263549263, 0.4006539270912751, 0.40687593856171783, 0.48178125051190057, 0.5506295500656403, 0.6146796550172655,
    0.2153540903540903, 0.3897435897435897, 0.5182464911712267, 0.54875802358561, 0.5946951553259372,
    0.04869031425482194, 0.08644800406814136, 0.39193232127391125, 0.5268795439507845, 0.5735857385930188,
]
fixed_w6 = [
    0.17249233130336147, 0.2676696620443772, 0.36877640671064416, 0.37473003512471786, 0.44400707694712316, 0.5284495513474874,
    0.31498080393802186, 0.5000075282778157, 0.5305947279105048, 0.541114654234753, 0.5615421855955705, 0.5798477980262149, 0.6037424057945499, 0.6462413066674343,
    0.27915792477818396, 0.3125317244221102, 0.32982855209561335, 0.3568194200465536, 0.397225228376942, 0.4126870733216495, 0.4191064076460225, 0.4721472208556773,
    0.31832711635301325, 0.4207926640317269, 0.4365320424699439, 0.47971366791278275, 0.5269420020049261,
    0.3385149158540495, 0.3640682459360819, 0.40270339063561045, 0.4117272570812431, 0.4698069375008305,
]
fixed_w7  = [
    0.14008966101881948, 0.18871966063698467, 0.33672503634505885, 0.344937548978743, 0.4263079708083639, 0.46861577936104537,
    0.28799021481538095, 0.4366908187859414, 0.46500003980794435, 0.46954566234298173, 0.47046274249090014, 0.5125450436230358, 0.5208374343053683, 0.5965519280379431,
    0.24012213190478815, 0.2707816296343146, 0.3006599994824742, 0.3305912491710532, 0.34431110332774234, 0.35908970576527216, 0.37264854233232997, 0.3997861670597489,
    0.27709842172315835, 0.3600903770758134, 0.3807971848948973, 0.4691406314303638, 0.4747157259381533,
    0.2640199991035174, 0.2806904554669398, 0.3024615857490844, 0.40676192610925876, 0.491066652868325,
]

fixed_w8  = [
    0.1611582704982624, 0.23430561868733363, 0.3642119052069409, 0.448524464509847, 0.45910513177500617, 0.5554302234843929,
    0.2253111534098332, 0.5122588855154677, 0.588539873079466, 0.5994172504638111, 0.600247670488803, 0.6013472403486336, 0.6305305664005736, 0.6824607732563817,
    0.35201302402330403, 0.3869238561808887, 0.4029744812838637, 0.4184499929423096, 0.4435293301111556, 0.4715912503717379, 0.4754918253728836, 0.5128734412878708,
    0.3060204017395621, 0.522839847264096, 0.5249952311869712, 0.5726046092333479, 0.5735460045718622,
    0.24592906052843938, 0.2635853598287629, 0.3909151723759604, 0.5244381011924294, 0.5564194063471988,
]

fixed_w9  = [
    0.1992549589278182, 0.3085956938193988, 0.40139508112873273, 0.4375869315333502, 0.5074599313297078, 0.5569216533061134,
    0.5376383522846586, 0.5463131504018187, 0.5905663125913287, 0.6181881941321081, 0.6385671995805917, 0.6615378049771087, 0.6636019120664219, 0.69768460091162,
    0.2572812012630292, 0.30096008800174234, 0.36077683186237913, 0.43617868024564116, 0.438637696443163, 0.4610320765608841, 0.4802500106147622, 0.5282719181151226,
    0.4517800697219751, 0.49169435272396345, 0.5045155993944748, 0.5264445938041953, 0.5282269803701393,
    0.41152016598366653, 0.5082713304773263, 0.5497214329608883, 0.5504908733305486, 0.5823780242702079,
]
fixed_w10 = [
    0.42947557749387005, 0.43493702958491687, 0.4604103782927315, 0.5558731686940926, 0.565182988789402, 0.5721200955537139,
    0.34214430405375273, 0.5038843825131479, 0.5476632995954176, 0.5530263480678327, 0.5549319058368157, 0.5641615775820269, 0.616062296409355, 0.6377263998482494,
    0.37532684921293574, 0.3754395586753785, 0.43287875040418144, 0.44321385335893426, 0.49338929943679233, 0.538589909109704, 0.5470403928737259, 0.5801729968740634,
    0.4097291537970439, 0.45121934943363506, 0.5109666674321844, 0.5499859493073292, 0.565427839456435,
    0.3993245425497462, 0.48477609057050414, 0.5045153596479623, 0.5132663166909185, 0.5765083891403682,
]

# *********
madeye_w1 = [
    0.42579808938384045, 0.44314176561696894, 0.6037635811740407, 0.693752212329658, 0.706227086086965, 0.7233397342611694,
    0.5035932503280005, 0.7216652359292782, 0.757705931668301, 0.7927596396829759, 0.8012094615221812, 0.8046677302838536, 0.8048274172512082, 0.8216993040893957,
    0.3589893327616488, 0.44315452518166587, 0.4989846480897082, 0.5179005076610808, 0.6013631524551454, 0.6014613262191659, 0.6446835153664988, 0.6548280125932722,
    0.5747012436118775, 0.6166161588825788, 0.6778647851259322, 0.6804236421182546, 0.681144445661521,
    0.591256295286449, 0.6207558482918185, 0.6690779839749816, 0.7206025592895567, 0.7226472923763428,
]
madeye_w2 = [
    0.44096618357487927, 0.44644986449864493, 0.5797373358348968, 0.7192405018491974, 0.7866887143447705, 0.7950980765085522,
    0.7947506561679789, 0.7987987987987988, 0.8301075268817204, 0.8651960784313725, 0.8848548078595027, 0.8918918918918919, 0.9126016260162602, 0.9517543859649122,
    0.3333333333333333, 0.38596491228070173, 0.431484115694642, 0.5515482695810564, 0.5586569579288025, 0.6624895572263994, 0.7152371669915529, 0.7421538759127617,
    0.6209381795588692, 0.6403212172442941, 0.7268584642589948, 0.7495272392416095, 0.7572327044025157,
    0.7122363452150686, 0.7280665623197956, 0.7726638772663876, 0.7758284600389863, 0.7911000015795542,
]
madeye_w3 = [
    0.32309827179175316, 0.380207699801111, 0.5084183791735394, 0.6784331033033383, 0.6975563570042176, 0.749023268530118,
    0.4508926081444526, 0.6690722586610163, 0.6741291653038569, 0.7328044749573434, 0.735092189216419, 0.7819980592485023, 0.8002227311003424, 0.8246104178151414,
    0.3613294419082563, 0.36197540590224764, 0.39268983732074597, 0.5051021161918183, 0.5421656803017629, 0.5613855727144261, 0.5681262510999154, 0.5682296388557461,
    0.45051625303547316, 0.6049681977616623, 0.6226682802885946, 0.6280114194911093, 0.6573892060900428,
    0.5273555878543892, 0.535939187070286, 0.5603884721333618, 0.6108117136273584, 0.6574114532112955,
]
madeye_w4 = [
    0.4246582889514124, 0.46225498091180517, 0.49168140708795627, 0.5869876778847314, 0.6917498520209392, 0.7032192221750475,
    0.11143915338217947, 0.5721092439680624, 0.6188049894054003, 0.7129265587371713, 0.7191529270020433, 0.7515540929107132, 0.7520664938269876, 0.797007764865531,
    0.5139437490788126, 0.5151831479421514, 0.5876391537442318, 0.5886798054418949, 0.6160380364599307, 0.6274800638067669, 0.6581540766902428, 0.6703956369630366,
    0.4324950826773475, 0.5432092105036684, 0.6808874235575011, 0.7075352142483837, 0.7171279396590458,
    0.3028345871046336, 0.3072713950476843, 0.6118524081742849, 0.6772277009200249, 0.7056816432091132,
]
madeye_w5 = [
    0.20299687010954615, 0.2676232917409388, 0.41167489353464976, 0.6421747967479672, 0.6427099025158866, 0.7032398646782319,
    0.1063063063063063, 0.5314377510722564, 0.5597011911972541, 0.7221719364518687, 0.7289434674875286, 0.7637352640861416, 0.7904190802534605, 0.8380881338042463,
    0.3438509321233154, 0.43977420648523424, 0.5375211753261192, 0.5473473473473471, 0.5565960086789312, 0.5889545291800933, 0.6088490561916774, 0.6098314813395069,
    0.33513431013431016, 0.54875802358561, 0.5724664224664225, 0.7027457509400362, 0.7175285353838756,
    0.09516003394835663, 0.2195207220950928, 0.5821535499017398, 0.5829579112279156, 0.6606390525622664,
]
madeye_w6 = [
    0.3565025743390311, 0.4007693829391824, 0.4937214768596083, 0.5513969998324146, 0.6626598182659834, 0.6924223763601774,
    0.3685914412685502, 0.6327217948116209, 0.6453790817748877, 0.6781091704119988, 0.6976761365415914, 0.7029661685029078, 0.7148591261844354, 0.777026771985738,
    0.3708130388489866, 0.38260665749703904, 0.3883383877647619, 0.4535178901483748, 0.4941225214978523, 0.5054577527666819, 0.5252372060527616, 0.5536150787244475,
    0.443216342633321, 0.5129835517943142, 0.5493326410757943, 0.5937888956181776, 0.5959119044306569,
    0.4597986838245894, 0.4714586111615765, 0.5468182328853057, 0.5765343675199975, 0.5858427937954329,
]
madeye_w7  = [
    0.24999467655584492, 0.3130596856325167, 0.4632931884304673, 0.5139427551029129, 0.6070263783336681, 0.6233985257860193,
    0.3196375828131808, 0.4877125523195929, 0.5723003092569774, 0.6090662735494625, 0.6213525951015815, 0.6464140587028423, 0.6496178677084077, 0.675100674257985,
    0.2792073375894611, 0.3261764173921142, 0.3777853353660191, 0.4234636940920876, 0.44536906370520307, 0.4472276219187298, 0.44877147846902266, 0.4930844158125877,
    0.37894611326187166, 0.39613826948215813, 0.4776348460953613, 0.49951762369379415, 0.5209911740566021,
    0.3494803468591203, 0.35090220580728104, 0.49077974717736483, 0.5091669546033406, 0.5243636958091217,
]
madeye_w8  = [
    0.2718254349919145, 0.38059132098724624, 0.5446605103599875, 0.6597198775871019, 0.6822116242055728, 0.7302459858125102,
    0.2450400918397619, 0.6400069276314645, 0.6540184053319784, 0.7117048781151403, 0.7188289689697358, 0.7516000222189312, 0.7544008201742982, 0.8073392841094533,
    0.427399770787941, 0.49047485768167215, 0.4919613857718623, 0.5009958957685168, 0.5496966879876414, 0.5623151809654383, 0.5762459144643873, 0.5940284635538842,
    0.4489563203359388, 0.573563576357365, 0.585448437985655, 0.6375894792954794, 0.6391679033093693,
    0.3540667888496421, 0.35814187391038993, 0.5411606129405784, 0.614439881680126, 0.6257587681775519,
]

madeye_w9  = [
    0.4392180854780805, 0.44720010761635237, 0.5363902168477408, 0.6059257201096251, 0.704696164811307, 0.7146052517900502,
    0.6151098933354593, 0.6812027728090385, 0.6999653824850027, 0.7382954602751017, 0.761346930032986, 0.7664904625719127, 0.7679154140819702, 0.8061488535371468,
    0.410389876882306, 0.41056173581000005, 0.43661001431490587, 0.5385557909000456, 0.553380361342888, 0.5890166771120924, 0.6125569167248757, 0.627510424924529,
    0.5416520094102926, 0.5791476043778888, 0.6058369401230604, 0.6323230731088632, 0.6448247108946329,
    0.6179444793614887, 0.6209888567173412, 0.6537330276503679, 0.6686260569643174, 0.6758410075867278,
]
madeye_w10 = [
    0.6281226618973097, 0.638026936026936, 0.7953314890343373, 0.798073801252857, 0.79909262485482, 0.7996785663345355,
    0.421777530242097, 0.650398350843287, 0.6823412075838637, 0.6904794498071092, 0.6963849772883147, 0.7619858931514705, 0.7992947916443149, 0.8018039568480245,
    0.3928624591823415, 0.5035331897450428, 0.5126812436025938, 0.5966796389275367, 0.658619191952525, 0.6906525342782299, 0.7097305722090722, 0.712901055848803,
    0.49129461808033226, 0.5167238391460571, 0.6891914152258978, 0.726387618393506, 0.7267312374660162,
    0.5500757529538752, 0.6355394837377343, 0.653655673144683, 0.6664395867931456, 0.6973422136141921,
]
# ********




# ********
dynamic_w1 = [
    0.5476216251571597, 0.5534356170266063, 0.7129352033339842, 0.735976276947875, 0.7387204594867207, 0.7863139734880054,
    0.5953987927954975, 0.7727202790474501, 0.7861249701583962, 0.8070001094119932, 0.8314027940714273, 0.8381095761009925, 0.8456470178440627, 0.8514624615038217,
    0.4286288334908916, 0.52023766871672, 0.5825398229770493, 0.6606367442651199, 0.7050154936530691, 0.7106311253038197, 0.7273499460310133, 0.7277676021895618,
    0.6300075881171794, 0.6533362741183969, 0.6899586476912406, 0.7044494636689613, 0.7595997780268827,
    0.599654527678344, 0.6501505493761928, 0.7109045706122009, 0.7275783659152822, 0.7646355190998194,
]
dynamic_w2 = [
    0.5248780487804877, 0.5552657004830918, 0.7016674532011955, 0.8067809806940242, 0.8378282424841821, 0.9128279782329902,
    0.9560899482159324, 0.9619047619047618, 0.9634408602150537, 0.975609756097561, 0.9779411764705882, 0.9859154929577464, 0.990990990990991, 0.9956140350877192,
    0.3409090909090909, 0.4580896686159844, 0.6027113237639553, 0.6273224043715847, 0.7271440129449838, 0.8572124756335282, 0.8865193352354239, 0.8919191919191919,
    0.8013011213181208, 0.8092264678471575, 0.8517581445963407, 0.860377358490566, 0.9425287356321839,
    0.7712691771269177, 0.7818326605706125, 0.8070175438596491, 0.8381588715664439, 0.840379478677351,
]
dynamic_w3 = [
    0.41674648082287025, 0.4700174230612396, 0.5510149716992243, 0.7261364631311207, 0.7305706020868156, 0.766545962582363,
    0.536211362781627, 0.7239425792984019, 0.72801644359761, 0.755920594605176, 0.7562605021636393, 0.8005995440824926, 0.8140052566773628, 0.8406334638652333,
    0.48249906314743696, 0.49513594534514926, 0.49816197984831273, 0.5859574010831023, 0.5938615697944277, 0.601341677612568, 0.6267601849773248, 0.6495938425859478,
    0.4899722511849386, 0.6195849057013473, 0.6259449362158155, 0.6450894867072017, 0.6639754165489338,
    0.5584159179480865, 0.5600427377279737, 0.573053903198842, 0.626572491937004, 0.6781049030478942,
]
dynamic_w4 = [
    0.5380414651264009, 0.5819785303498429, 0.6334574862711115, 0.7086115484274448, 0.7320635980306107, 0.7446593042835705,
    0.2899340285167057, 0.6461682176579848, 0.660915915979682, 0.7043738418519423, 0.7689131198349637, 0.7821005767736872, 0.783154862977836, 0.8239575351070955,
    0.5920255597090891, 0.685861804375929, 0.685925890657128, 0.6992643397826404, 0.702695222282656, 0.707697953836827, 0.7088825826180917, 0.7481601816032374,
    0.4937664408662714, 0.5821463280732151, 0.6790351256890876, 0.7097274906782954, 0.7251803643066042,
    0.3262252751582467, 0.39938428740343773, 0.6524334465678191, 0.6831869832022819, 0.7267668954823998,
]
dynamic_w5 = [
    0.2658815858111633, 0.3536007130124777, 0.43674864884604153, 0.6971827575072651, 0.70031575354156, 0.7211164458164616,
    0.28648648648648645, 0.6204926307288512, 0.6970691893897236, 0.7214896682712771, 0.7608211887744056, 0.7682512816739029, 0.7908823076156027, 0.8527077497665733,
    0.5000215561375712, 0.5852304424683591, 0.6355970340736405, 0.6642529526430454, 0.6763245680511866, 0.692041847041847, 0.710539248662647, 0.735646249462039,
    0.46378146101903006, 0.5960653331342985, 0.596193984039288, 0.7160230560000271, 0.7184795813475374,
    0.1344315062008899, 0.18107315389924084, 0.6164655297484798, 0.6782240353647702, 0.692344862835689,
]
dynamic_w6 = [
    0.453585133779415, 0.4938639550929075, 0.6242969790562677, 0.6953094052840619, 0.7076709155603964, 0.7110602189453723,
    0.4802729110889238, 0.6746860477801846, 0.6936056046469424, 0.7163885932803458, 0.7198870667959218, 0.7262716298847215, 0.7451523572655718, 0.7893479084232349,
    0.45634621625097405, 0.48617707913651775, 0.5332340742793735, 0.5694852171587895, 0.5743128818048067, 0.6034567478433351, 0.6167904816121568, 0.6193780421897057,
    0.5103193555665824, 0.5551317612756409, 0.5707156023356037, 0.6007447414941661, 0.61215648532737,
    0.4940690890865297, 0.5263206536739127, 0.5645775520242937, 0.5998473056970636, 0.6178216430838719,
]
dynamic_w7  = [
    0.3985829539801734, 0.42865973574710625, 0.654126285497356, 0.675515752024192, 0.6913110897946536, 0.7183202164405116,
    0.4866451490562794, 0.6293607570422124, 0.6636569965617667, 0.670751758281613, 0.7133579035179809, 0.7170129112016008, 0.7333557733907856, 0.7568926212876743,
    0.36890850719842083, 0.45096364261797967, 0.5270482148681155, 0.5534549701398446, 0.5610940558909734, 0.5714094193672499, 0.5731229931926345, 0.6300371038753457,
    0.5079260584309082, 0.539274992104835, 0.5706072860992272, 0.5768864149035742, 0.6064394791331824,
    0.42225374091908746, 0.4453417171647102, 0.5670849340497955, 0.5737348494896577, 0.5835271747856405,
]
dynamic_w8  = [
    0.40686237803453734, 0.4495359184760681, 0.5983972934620113, 0.7282649693462417, 0.7319985468609517, 0.7603499563997558,
    0.36254852360140116, 0.6953590841737867, 0.698173420305718, 0.7392135659376017, 0.7527798783409702, 0.7739147085277474, 0.7854392996639367, 0.810341766604906,
    0.5498823201899244, 0.5645666949165993, 0.5986781113407538, 0.6093407776345473, 0.6329788428581216, 0.6432889062363168, 0.6555569723186749, 0.6779017403941073,
    0.5007262687105356, 0.6020928430744099, 0.6042643463267336, 0.6476179807104994, 0.6548448522690606,
    0.3863297941275177, 0.44865671205058644, 0.5921920245278198, 0.6197904513486391, 0.6637657636486964,
]

dynamic_w9  = [
    0.5483887562109157, 0.5605524953741264, 0.6901671148417737, 0.7137096372068928, 0.7388295230792465, 0.7417308080517993,
    0.7029461828376277, 0.725152603018113, 0.7347903080400038, 0.7661349598415876, 0.7785300640184403, 0.7933281800367133, 0.7952940352717579, 0.8390507417947293,
    0.5392317032980741, 0.5394053995328763, 0.6045641070726782, 0.6162856050798213, 0.6426857833089941, 0.6563903658003605, 0.6796345031744568, 0.681260996838464,
    0.5971377754230134, 0.6138450182749948, 0.6391304538416785, 0.6469827318953477, 0.657168127150851,
    0.6252595085351023, 0.6484376724287463, 0.6657882919952227, 0.6896826264541197, 0.7072490961018372,
]
dynamic_w10 = [
    0.7813299865972454, 0.799700656506638, 0.8036279901632014, 0.810889801216278, 0.8130318875024757, 0.8332180143610558,
    0.5179788472111307, 0.681309977953847, 0.7045201735888378, 0.7189891616715295, 0.7286059216278822, 0.7717747032533181, 0.7972998548566056, 0.8184264501931605,
    0.6159416790143987, 0.6468925895043942, 0.6574191884906095, 0.7119956937002389, 0.7242053933402401, 0.7295898202028946, 0.7526736524079558, 0.7527803106609747,
    0.5199466024051659, 0.5474462958129978, 0.692910320841355, 0.7220228581498557, 0.7427731244729632,
    0.5723643239044287, 0.6567075270551548, 0.6637828620605191, 0.6856352127068405, 0.692320032312981,
]




fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]

madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]


all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('MIN : ', min(all_medians))
print('MAX : ', max(all_medians)) 



x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=18)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)

fig.set_size_inches(11, 6)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='best_fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='best_dynamic', color='#2ca25f')



ax.set_ylabel('Accuracy (%)', fontsize=24)
ax.set_xticks(x, labels, fontsize=18)
ax.legend( prop={'size': 12}  )

fig.tight_layout()
plt.savefig('main_result_1_17.jpg')



==> graph scripts/main_result_1_5.py <==

# Lowest FPS (1 fps -- 17 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']



# BEST RESULTS
fixed_w1 = [
    0.18759957037785394, 0.32329288086134017, 0.43313204377805137, 0.4389799350084186, 0.47603487695002145, 0.5762588825394694, # seattle-ave
    0.41747599912582745, 0.49876828971168125, 0.6102117359998688, 0.6205164165869157, 0.6346397264948442, 0.6548010127363614, 0.7064331133122954, 0.711652738540747, # seattle-dt-1
    0.29167605690654363, 0.30723615002921945, 0.33907557337286676, 0.4117155340867283, 0.41454741571950676, 0.487647960328965, 0.516024754290763, 0.5755109149601753, # seattle-traffi
    0.4286332593275884, 0.4571990262158802, 0.498284721695456, 0.5596890185548452, 0.61497757556223, # seattle-dt-2
    0.4788425325553736, 0.49063556804161884, 0.49480368384900086, 0.515290920963589, 0.6470444144493523, # seattle-city
]
fixed_w2 = [
    0.29555555555555557, 0.3193236714975845, 0.44090056285178236, 0.5447611969351099, 0.6095494005787515, 0.6341689172911357,
    0.660789427925578, 0.7316114359974009, 0.7501312335958005, 0.7749023750080021, 0.7815126050420168, 0.7867867867867867, 0.7976874512307582, 0.8043010752688171,
    0.2631578947368421, 0.3538801959854591, 0.36062378167641324, 0.3930016181229773, 0.39817850637522767, 0.5169312169312169, 0.5761239260441349, 0.6773879142300194,
    0.4454178316247282, 0.481825866441251, 0.510031966265388, 0.6788928053078996, 0.7006889974183151,
    0.4667051102507071, 0.5346320346320347, 0.6936020155112228, 0.6959553695955369, 0.7056530214424951,
]
fixed_w3 = [
    0.1428717028795181, 0.23849152070983407, 0.3175381367101051, 0.43541787968324397, 0.4609849751996207, 0.5735408155931173,
    0.40240201532892017, 0.5562107886387667, 0.5656228945937107, 0.5861397484808285, 0.590882937608872, 0.6814571367042873, 0.7105990567012668, 0.7150225269533326,
    0.28966950491061033, 0.29627648694729614, 0.3231252416974126, 0.389561741866186, 0.41765371414307917, 0.437625866584267, 0.4464277223811175, 0.5390911114629191,
    0.37681293680262834, 0.5118904789874772, 0.539778613542334, 0.5484462012318391, 0.5608115025628373,
    0.3978770609051967, 0.41314309326475357, 0.4359043203407347, 0.45591004855937123, 0.5618537597654463,
]
fixed_w4 = [
    0.21432607539429605, 0.3168716817720853, 0.3567089180900187, 0.39146849424961816, 0.4699283451245948, 0.5408207388622175,
    0.12405176599479209, 0.3931699756691149, 0.42794677895555056, 0.467329688354356, 0.5795133450820085, 0.5956456435184582, 0.6684720644748703, 0.6744489282967995,
    0.36066872656095367, 0.3934095114993058, 0.47561368552259903, 0.48325908019923924, 0.49017347940425926, 0.5327046249627069, 0.5364948652761453, 0.6272002049493244,
    0.24941481826077197, 0.3867246738623147, 0.5476790796168706, 0.5955863090503059, 0.6266045080497002,
    0.14489902676131752, 0.1851018047494002, 0.48270554754333905, 0.5831236030167799, 0.6017316509114142,
]
fixed_w5 = [
    0.08841940532081377, 0.12000297088532383, 0.21547014130855596, 0.3541574216305401, 0.42072814149194127, 0.5080314731125083,
    0.11891891891891893, 0.3584140092124136, 0.4264553469277878, 0.4868942199982011, 0.5946533713200378, 0.6028310353267519, 0.6682295244283549, 0.6929586327284537,
    0.2842212665667898, 0.321707588660586, 0.3763549263549263, 0.4006539270912751, 0.40687593856171783, 0.48178125051190057, 0.5506295500656403, 0.6146796550172655,
    0.2153540903540903, 0.3897435897435897, 0.5182464911712267, 0.54875802358561, 0.5946951553259372,
    0.04869031425482194, 0.08644800406814136, 0.39193232127391125, 0.5268795439507845, 0.5735857385930188,
]
fixed_w6 = [
    0.17249233130336147, 0.2676696620443772, 0.36877640671064416, 0.37473003512471786, 0.44400707694712316, 0.5284495513474874,
    0.31498080393802186, 0.5000075282778157, 0.5305947279105048, 0.541114654234753, 0.5615421855955705, 0.5798477980262149, 0.6037424057945499, 0.6462413066674343,
    0.27915792477818396, 0.3125317244221102, 0.32982855209561335, 0.3568194200465536, 0.397225228376942, 0.4126870733216495, 0.4191064076460225, 0.4721472208556773,
    0.31832711635301325, 0.4207926640317269, 0.4365320424699439, 0.47971366791278275, 0.5269420020049261,
    0.3385149158540495, 0.3640682459360819, 0.40270339063561045, 0.4117272570812431, 0.4698069375008305,
]
fixed_w7  = [
    0.14008966101881948, 0.18871966063698467, 0.33672503634505885, 0.344937548978743, 0.4263079708083639, 0.46861577936104537,
    0.28799021481538095, 0.4366908187859414, 0.46500003980794435, 0.46954566234298173, 0.47046274249090014, 0.5125450436230358, 0.5208374343053683, 0.5965519280379431,
    0.24012213190478815, 0.2707816296343146, 0.3006599994824742, 0.3305912491710532, 0.34431110332774234, 0.35908970576527216, 0.37264854233232997, 0.3997861670597489,
    0.27709842172315835, 0.3600903770758134, 0.3807971848948973, 0.4691406314303638, 0.4747157259381533,
    0.2640199991035174, 0.2806904554669398, 0.3024615857490844, 0.40676192610925876, 0.491066652868325,
]

fixed_w8  = [
    0.1611582704982624, 0.23430561868733363, 0.3642119052069409, 0.448524464509847, 0.45910513177500617, 0.5554302234843929,
    0.2253111534098332, 0.5122588855154677, 0.588539873079466, 0.5994172504638111, 0.600247670488803, 0.6013472403486336, 0.6305305664005736, 0.6824607732563817,
    0.35201302402330403, 0.3869238561808887, 0.4029744812838637, 0.4184499929423096, 0.4435293301111556, 0.4715912503717379, 0.4754918253728836, 0.5128734412878708,
    0.3060204017395621, 0.522839847264096, 0.5249952311869712, 0.5726046092333479, 0.5735460045718622,
    0.24592906052843938, 0.2635853598287629, 0.3909151723759604, 0.5244381011924294, 0.5564194063471988,
]

fixed_w9  = [
    0.1992549589278182, 0.3085956938193988, 0.40139508112873273, 0.4375869315333502, 0.5074599313297078, 0.5569216533061134,
    0.5376383522846586, 0.5463131504018187, 0.5905663125913287, 0.6181881941321081, 0.6385671995805917, 0.6615378049771087, 0.6636019120664219, 0.69768460091162,
    0.2572812012630292, 0.30096008800174234, 0.36077683186237913, 0.43617868024564116, 0.438637696443163, 0.4610320765608841, 0.4802500106147622, 0.5282719181151226,
    0.4517800697219751, 0.49169435272396345, 0.5045155993944748, 0.5264445938041953, 0.5282269803701393,
    0.41152016598366653, 0.5082713304773263, 0.5497214329608883, 0.5504908733305486, 0.5823780242702079,
]
fixed_w10 = [
    0.42947557749387005, 0.43493702958491687, 0.4604103782927315, 0.5558731686940926, 0.565182988789402, 0.5721200955537139,
    0.34214430405375273, 0.5038843825131479, 0.5476632995954176, 0.5530263480678327, 0.5549319058368157, 0.5641615775820269, 0.616062296409355, 0.6377263998482494,
    0.37532684921293574, 0.3754395586753785, 0.43287875040418144, 0.44321385335893426, 0.49338929943679233, 0.538589909109704, 0.5470403928737259, 0.5801729968740634,
    0.4097291537970439, 0.45121934943363506, 0.5109666674321844, 0.5499859493073292, 0.565427839456435,
    0.3993245425497462, 0.48477609057050414, 0.5045153596479623, 0.5132663166909185, 0.5765083891403682,
]

# *********
madeye_w1 = [
    0.29417176012534607, 0.3987641319051144, 0.5814547240887888, 0.6456849435872136, 0.6458376228858886, 0.6705680123482275,
    0.4583469655577357, 0.6806164813363967, 0.6886972255273183, 0.7182913018854074, 0.7453605934224854, 0.7632880932550936, 0.7776191422771647, 0.777889563736194,
    0.3380572012066108, 0.3901689310034137, 0.3968963344083768, 0.46821580598084156, 0.5167272717504607, 0.567307163885139, 0.6216578693952786, 0.6219212092963778,
    0.5038018442941966, 0.5268127707035037, 0.5840893305508291, 0.6037842302207049, 0.6913822382721858,
]
madeye_w2 = [
    0.3571980676328502, 0.3827642276422764, 0.5104752970606629, 0.563731569519085, 0.6356284617154182, 0.7484118832971965,
    0.6788901387326584, 0.7364284472265692, 0.7751531058617673, 0.8172043010752688, 0.8495934959349594, 0.8501400560224089, 0.8708708708708708, 0.9004873294346978,
    0.2681704260651629, 0.3899162320214951, 0.39766081871345027, 0.42354368932038833, 0.48123861566484516, 0.6463659147869674, 0.7090643274853801, 0.7173460999081194,
    0.6462650824352951, 0.6554356481862866, 0.7322175732217573, 0.7532380862120709, 0.7602339181286549,
]
madeye_w3 = [
    0.1520561404724952, 0.32525630692189, 0.43888080498314663, 0.5877762368427768, 0.6171350675504674, 0.6442729497493832,
    0.37910046155030175, 0.6105140573346345, 0.6239544633918758, 0.6339966161131974, 0.6701675258523591, 0.7222800883417183, 0.7561982760783258, 0.7928496638524452,
    0.3144511496446394, 0.3704553176708717, 0.37270360226607907, 0.4093302911182874, 0.4715476607191304, 0.5115105457031185, 0.5207577439988318, 0.5400514381988404,
    0.45783594653041876, 0.5028788456394268, 0.5038591307061444, 0.5154503612282284, 0.6060824909414003,
]
madeye_w4 = [
    0.2633060160422389, 0.29915036388370275, 0.3693205979347852, 0.4937266554690557, 0.5006665971883475, 0.5991099090109744,
    0.06306306306306306, 0.4886824322805128, 0.5136517007760198, 0.5473006091516815, 0.6488315136354347, 0.7234086446373948, 0.7258238241412245, 0.7567771617954571,
    0.4274290819533014, 0.4313887096357981, 0.5403763637749592, 0.5665085868973139, 0.5695611165282751, 0.5725619054197062, 0.5890953329624686, 0.5974492320831768,
    0.23642322548393752, 0.2584270060840606, 0.5269848395826964, 0.5948948063347643, 0.5995751576692729,
]
madeye_w5 = [
    0.12556859676577983, 0.21232125173301644, 0.33439677700348436, 0.515760947083155, 0.5447864180215747, 0.6433352874680601,
    0.06486486486486487, 0.37893803780969415, 0.49852614577024024, 0.6249241625170685, 0.6841290893015031, 0.7148055986148505, 0.7313719483894925, 0.824644785450412,
    0.3193380110151863, 0.4264479530041202, 0.49057271557271553, 0.49508846328611095, 0.5057751435800876, 0.5770713548577324, 0.5812059911683972, 0.6075014849250103,
    0.09714810551893317, 0.15611492499364352, 0.3879531076203414, 0.5431896697124853, 0.5827725161739485,
]
madeye_w6 = [
    0.2901472889037633, 0.3317884229515067, 0.3410299269982785, 0.47187298755832574, 0.5546222544621853, 0.5764844410973523,
    0.29944375969732184, 0.5616484091785635, 0.6117664422069549, 0.6124111274776708, 0.6283092102686616, 0.6476984045181274, 0.6965484291020219, 0.7246592939412386,
    0.362294010761032, 0.36364424027710934, 0.37994677595898124, 0.4198306184800027, 0.43876091283209007, 0.4509906351120187, 0.4933899069147833, 0.5236027650983649,
    0.4060039437101022, 0.44752022628814936, 0.45557274140883347, 0.4577382519698068, 0.5302292844736168,
]
madeye_w7  = [
    0.14996443091229467, 0.24241633172111154, 0.31929116964501564, 0.4022774889733208, 0.514885078711909, 0.5191003755723326,
    0.31077829746127256, 0.4498323506933501, 0.48421569413105603, 0.5220460487177135, 0.5941782768628938, 0.6001321988058493, 0.65717106156101, 0.6693977042092945,
    0.18160210719079742, 0.30665370848409446, 0.34919469796193825, 0.3528911958918395, 0.3894293895261341, 0.412787844503426, 0.4217910868028333, 0.4262139700483817,
    0.29746513956272247, 0.3214348425557457, 0.34887595199959764, 0.4421452030565865, 0.46793344582909824,
]
madeye_w8  = [
    0.23376896616938037, 0.282620919118463, 0.4228428076364517, 0.5151115028229267, 0.5788583092001507, 0.5926064979508417,
    0.17897352419298324, 0.551126595875384, 0.628096674975359, 0.660282701008588, 0.6686088161728057, 0.6917661954469427, 0.7206465993113649, 0.742372876098657,
    0.39051637720771354, 0.43016150661874447, 0.47471011840638266, 0.4800300696015763, 0.49293575524327526, 0.5186924213611505, 0.5259749157921316, 0.5608379346339073,
    0.23674850128807218, 0.2426001593348175, 0.45509796844907735, 0.5340035255474546, 0.5715219997229627,
]

madeye_w9  = [
    0.33461537534238334, 0.3534455639455108, 0.39715884153816144, 0.5444100536249821, 0.6471169721420229, 0.6647418695033349,
    0.559917398611392, 0.5720706435551268, 0.6350305442974349, 0.6702084515901919, 0.6724661554205454, 0.7142485213013883, 0.7388395163082007, 0.7659452911274717,
    0.3482730868175598, 0.3594466947044903, 0.44757362629869274, 0.5125783570601916, 0.5126509441818239, 0.5679000455914485, 0.5682667147579918, 0.5995626432909074,
    0.5807015960349121, 0.5894843805609729, 0.6016591300928309, 0.6274099809249445, 0.6391482087439921,
]
madeye_w10 = [
    0.5032509407803528, 0.5770292868321035, 0.6923585216428606, 0.7175304878048779, 0.7375305383642613, 0.7489429901850035,
    0.40545209728280585, 0.6102526065578945, 0.6303588377123421, 0.6761587507744906, 0.6844325480206146, 0.7399670895256264, 0.7631197358319246, 0.7726932946864707,
    0.38365098269469855, 0.48525341052895166, 0.4929917855172166, 0.552165470848047, 0.6317127994401421, 0.6333632500299164, 0.6710233885005348, 0.6878319415299119,
    0.5335025540553916, 0.5680445213093737, 0.6045158348071504, 0.6210697944769745, 0.659909069753615,
]
# ********




# ********
dynamic_w1 = [
    0.5476216251571597, 0.5534356170266063, 0.7129352033339842, 0.735976276947875, 0.7387204594867207, 0.7863139734880054,
    0.5953987927954975, 0.7727202790474501, 0.7861249701583962, 0.8070001094119932, 0.8314027940714273, 0.8381095761009925, 0.8456470178440627, 0.8514624615038217,
    0.4286288334908916, 0.52023766871672, 0.5825398229770493, 0.6606367442651199, 0.7050154936530691, 0.7106311253038197, 0.7273499460310133, 0.7277676021895618,
    0.6300075881171794, 0.6533362741183969, 0.6899586476912406, 0.7044494636689613, 0.7595997780268827,
    0.599654527678344, 0.6501505493761928, 0.7109045706122009, 0.7275783659152822, 0.7646355190998194,
]
dynamic_w2 = [
    0.5248780487804877, 0.5552657004830918, 0.7016674532011955, 0.8067809806940242, 0.8378282424841821, 0.9128279782329902,
    0.9560899482159324, 0.9619047619047618, 0.9634408602150537, 0.975609756097561, 0.9779411764705882, 0.9859154929577464, 0.990990990990991, 0.9956140350877192,
    0.3409090909090909, 0.4580896686159844, 0.6027113237639553, 0.6273224043715847, 0.7271440129449838, 0.8572124756335282, 0.8865193352354239, 0.8919191919191919,
    0.8013011213181208, 0.8092264678471575, 0.8517581445963407, 0.860377358490566, 0.9425287356321839,
    0.7712691771269177, 0.7818326605706125, 0.8070175438596491, 0.8381588715664439, 0.840379478677351,
]
dynamic_w3 = [
    0.41674648082287025, 0.4700174230612396, 0.5510149716992243, 0.7261364631311207, 0.7305706020868156, 0.766545962582363,
    0.536211362781627, 0.7239425792984019, 0.72801644359761, 0.755920594605176, 0.7562605021636393, 0.8005995440824926, 0.8140052566773628, 0.8406334638652333,
    0.48249906314743696, 0.49513594534514926, 0.49816197984831273, 0.5859574010831023, 0.5938615697944277, 0.601341677612568, 0.6267601849773248, 0.6495938425859478,
    0.4899722511849386, 0.6195849057013473, 0.6259449362158155, 0.6450894867072017, 0.6639754165489338,
    0.5584159179480865, 0.5600427377279737, 0.573053903198842, 0.626572491937004, 0.6781049030478942,
]
dynamic_w4 = [
    0.5380414651264009, 0.5819785303498429, 0.6334574862711115, 0.7086115484274448, 0.7320635980306107, 0.7446593042835705,
    0.2899340285167057, 0.6461682176579848, 0.660915915979682, 0.7043738418519423, 0.7689131198349637, 0.7821005767736872, 0.783154862977836, 0.8239575351070955,
    0.5920255597090891, 0.685861804375929, 0.685925890657128, 0.6992643397826404, 0.702695222282656, 0.707697953836827, 0.7088825826180917, 0.7481601816032374,
    0.4937664408662714, 0.5821463280732151, 0.6790351256890876, 0.7097274906782954, 0.7251803643066042,
    0.3262252751582467, 0.39938428740343773, 0.6524334465678191, 0.6831869832022819, 0.7267668954823998,
]
dynamic_w5 = [
    0.2658815858111633, 0.3536007130124777, 0.43674864884604153, 0.6971827575072651, 0.70031575354156, 0.7211164458164616,
    0.28648648648648645, 0.6204926307288512, 0.6970691893897236, 0.7214896682712771, 0.7608211887744056, 0.7682512816739029, 0.7908823076156027, 0.8527077497665733,
    0.5000215561375712, 0.5852304424683591, 0.6355970340736405, 0.6642529526430454, 0.6763245680511866, 0.692041847041847, 0.710539248662647, 0.735646249462039,
    0.46378146101903006, 0.5960653331342985, 0.596193984039288, 0.7160230560000271, 0.7184795813475374,
    0.1344315062008899, 0.18107315389924084, 0.6164655297484798, 0.6782240353647702, 0.692344862835689,
]
dynamic_w6 = [
    0.453585133779415, 0.4938639550929075, 0.6242969790562677, 0.6953094052840619, 0.7076709155603964, 0.7110602189453723,
    0.4802729110889238, 0.6746860477801846, 0.6936056046469424, 0.7163885932803458, 0.7198870667959218, 0.7262716298847215, 0.7451523572655718, 0.7893479084232349,
    0.45634621625097405, 0.48617707913651775, 0.5332340742793735, 0.5694852171587895, 0.5743128818048067, 0.6034567478433351, 0.6167904816121568, 0.6193780421897057,
    0.5103193555665824, 0.5551317612756409, 0.5707156023356037, 0.6007447414941661, 0.61215648532737,
    0.4940690890865297, 0.5263206536739127, 0.5645775520242937, 0.5998473056970636, 0.6178216430838719,
]
dynamic_w7  = [
    0.3985829539801734, 0.42865973574710625, 0.654126285497356, 0.675515752024192, 0.6913110897946536, 0.7183202164405116,
    0.4866451490562794, 0.6293607570422124, 0.6636569965617667, 0.670751758281613, 0.7133579035179809, 0.7170129112016008, 0.7333557733907856, 0.7568926212876743,
    0.36890850719842083, 0.45096364261797967, 0.5270482148681155, 0.5534549701398446, 0.5610940558909734, 0.5714094193672499, 0.5731229931926345, 0.6300371038753457,
    0.5079260584309082, 0.539274992104835, 0.5706072860992272, 0.5768864149035742, 0.6064394791331824,
    0.42225374091908746, 0.4453417171647102, 0.5670849340497955, 0.5737348494896577, 0.5835271747856405,
]
dynamic_w8  = [
    0.40686237803453734, 0.4495359184760681, 0.5983972934620113, 0.7282649693462417, 0.7319985468609517, 0.7603499563997558,
    0.36254852360140116, 0.6953590841737867, 0.698173420305718, 0.7392135659376017, 0.7527798783409702, 0.7739147085277474, 0.7854392996639367, 0.810341766604906,
    0.5498823201899244, 0.5645666949165993, 0.5986781113407538, 0.6093407776345473, 0.6329788428581216, 0.6432889062363168, 0.6555569723186749, 0.6779017403941073,
    0.5007262687105356, 0.6020928430744099, 0.6042643463267336, 0.6476179807104994, 0.6548448522690606,
    0.3863297941275177, 0.44865671205058644, 0.5921920245278198, 0.6197904513486391, 0.6637657636486964,
]

dynamic_w9  = [
    0.5483887562109157, 0.5605524953741264, 0.6901671148417737, 0.7137096372068928, 0.7388295230792465, 0.7417308080517993,
    0.7029461828376277, 0.725152603018113, 0.7347903080400038, 0.7661349598415876, 0.7785300640184403, 0.7933281800367133, 0.7952940352717579, 0.8390507417947293,
    0.5392317032980741, 0.5394053995328763, 0.6045641070726782, 0.6162856050798213, 0.6426857833089941, 0.6563903658003605, 0.6796345031744568, 0.681260996838464,
    0.5971377754230134, 0.6138450182749948, 0.6391304538416785, 0.6469827318953477, 0.657168127150851,
    0.6252595085351023, 0.6484376724287463, 0.6657882919952227, 0.6896826264541197, 0.7072490961018372,
]
dynamic_w10 = [
    0.7813299865972454, 0.799700656506638, 0.8036279901632014, 0.810889801216278, 0.8130318875024757, 0.8332180143610558,
    0.5179788472111307, 0.681309977953847, 0.7045201735888378, 0.7189891616715295, 0.7286059216278822, 0.7717747032533181, 0.7972998548566056, 0.8184264501931605,
    0.6159416790143987, 0.6468925895043942, 0.6574191884906095, 0.7119956937002389, 0.7242053933402401, 0.7295898202028946, 0.7526736524079558, 0.7527803106609747,
    0.5199466024051659, 0.5474462958129978, 0.692910320841355, 0.7220228581498557, 0.7427731244729632,
    0.5723643239044287, 0.6567075270551548, 0.6637828620605191, 0.6856352127068405, 0.692320032312981,
]




fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]

madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]



all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('MIN : ', min(all_medians))
print('MAX : ', max(all_medians)) 


x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=18)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)

fig.set_size_inches(11, 6)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='best_fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='best_dynamic', color='#2ca25f')



ax.set_ylabel('Accuracy (%)', fontsize=24)
ax.set_xticks(x, labels, fontsize=18)
ax.legend( prop={'size': 12}  )

fig.tight_layout()
plt.savefig('main_result_1_5.jpg')



==> graph scripts/main_results.py <==
import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']





# BEST RESULTS
fixed_w1 = [
    0.607233613043439, 0.45109700228813887, 0.4630487368005826, 0.5182583009554399, 0.44098521257365464, 0.4691160652113194, 0.35396669880686116, 0.4463050922951151, 0.5043984925930038,
    0.35609951892424485, 0.44619539827726945, 0.2281628453850677, 0.2475396825396825, 0.38934749330271734, 0.278340386810536, 0.49734681312138385, 0.50291104375138, 0.37764979504497853, 0.43578486956390594, 0.4779092590903614, 0.2080007583797788, 0.3945708927568006,


]
fixed_w2 = [
    0.6893203883495145, 0.6770833333333333, 0.7006889974183151, 0.6788928053078996, 0.481825866441251, 0.47925633668101386, 0.37332301341589263, 0.4454178316247282, 0.510031966265388,
    0.660789427925578, 0.7316114359974009, 0.678395061728395, 0.6996472663139329, 0.6988136241867584, 0.738095238095238, 0.7815126050420168, 0.7867867867867867, 0.7749023750080021, 0.8043010752688171, 0.7976874512307582, 0.7501312335958005, 0.7524316446472135,
]
fixed_w3 = [
    0.569095868387631, 0.3685950895427852, 0.46093534164346545, 0.5378221125802848, 0.38072441123242134, 0.45964837249626356, 0.37558340709857274, 0.5419098408793802, 0.5113734624612438,
    0.4800216321212489, 0.47862713500491294, 0.16697530864197535, 0.2693448637316562, 0.4449756395003799, 0.26549615723637954, 0.602834968689006, 0.5818787073523144, 0.5180874730172254, 0.46682683432226557, 0.4833285887341007, 0.27671687088129093, 0.4532052973345111,
]
fixed_w4 = [
    0.6133546792368443, 0.291043870265383, 0.5542983252747151, 0.35809511095733193, 0.24347898510697488, 0.49431470307388803, 0.5467168157025581, 0.5705761864806327, 0.5963912079311148,
    0.3884146881924656, 0.46440236393452766, 0.2781869488536155, 0.12159329140461214, 0.48582666378253647, 0.3545874641391582, 0.49336012665935913, 0.4128216982585914, 0.3360368271723045, 0.2677388947652364, 0.2587563093074905, 0.1198113073703625, 0.29750158450870784,
]
fixed_w5 = [
    0.6382418680395381, 0.06504065040650406, 0.5182464911712267, 0.3897435897435897, 0.2153540903540903, 0.4956952225334577, 0.5476307189542482, 0.5946951553259372, 0.54875802358561,
    0.5946533713200378, 0.6682295244283549, 0.16366843033509698, 0.12159329140461214, 0.6765231811954718, 0.35620437956204376, 0.6929586327284537, 0.6028310353267519, 0.4868942199982011, 0.3584140092124136, 0.4264553469277878, 0.11891891891891893, 0.2804485815099658,
]
fixed_w6 = [
    0.5077023320527272, 0.40085364901738363, 0.41477078111676663, 0.44502894689061107, 0.3163645606051256, 0.4369888655575172, 0.3776016112288536, 0.5076449801977138, 0.45163430186403697,
    0.39557180189762847, 0.39914828653508694, 0.2501369071845264, 0.22760908747074787, 0.3707950146147746, 0.22740932310959996, 0.5034578300203233, 0.4676443626229317, 0.41400595755252256, 0.42049393016586245, 0.4575870873849557, 0.25813235447397104, 0.4316286673627618,
]
fixed_w7  = [
    0.5223901733383484, 0.2844970774468273, 0.36570766891569567, 0.3996890355692899, 0.27115282502429894, 0.4130974839275823, 0.3354210232690452, 0.4755002847596277, 0.461228036758206,
    0.36718801378035504, 0.3611244441069003, 0.26730121730121703, 0.2739395377900048, 0.29891604609969313, 0.24609462926802378, 0.4599122698932947, 0.4072341344400167, 0.3731292744826974, 0.40932861485565286, 0.40795724334422234, 0.28799021481538095, 0.4126937388505164,
]
fixed_w8  = [
    0.5602361330704376, 0.31706243822456254, 0.5271281767566987, 0.5312720092991926, 0.30666386011366653, 0.5483969690598692, 0.5065859478828924, 0.5757230945426736, 0.5700761644637735,
    0.5690071563410533, 0.57201587291338, 0.35238302308477737, 0.21031909592027698, 0.5836915148048553, 0.36943776027181086, 0.6568478615424368, 0.6074794167059062, 0.5766266742606505, 0.500517709994647, 0.5719974175615069, 0.2253111534098332, 0.4609774031884928,
]

fixed_w9  = [
    0.5977324957529702, 0.41357369916812436, 0.3766763009054201, 0.5373418138619198, 0.5054121227277341, 0.4823038000808604, 0.32384736109791495, 0.5239720088442977, 0.5016852580519715,
    0.4930095933398093, 0.4749888892168448, 0.32134971338675045, 0.5163384858158138, 0.3484213778746549, 0.35890720587154545, 0.591956118110058, 0.5469296813885169, 0.5158869925482463, 0.5475961774032163, 0.5852886989090198, 0.47824421215416896, 0.563593339603295,
]
fixed_w10 = [
    0.6208435954030542, 0.4446027488295613, 0.5499859493073292, 0.45121934943363506, 0.4097291537970439, 0.5039941029830736, 0.4169813506210565, 0.565427839456435, 0.5109666674321844,
    0.5038843825131479, 0.5476632995954176, 0.5213162489088415, 0.3881011388383856, 0.5994084910210801, 0.5637137993848963, 0.6377263998482494, 0.5641615775820269, 0.616062296409355, 0.5549319058368157, 0.5530263480678327, 0.34214430405375273, 0.5455753487862233,
]

fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

# *********
madeye_w1 = [
    0.5795182608427474, 0.48264574062349885, 0.294702516484919, 0.5954510375413293, 0.5298882373187844, 0.6063377728153543, 0.47393213399924455, 0.5452853901453049, 0.5974516963780898,
    0.5525980409204196, 0.5779225854284333, 0.24719517930629037, 0.32553527336860627, 0.4386170110983546, 0.31360211927376114, 0.5673946680121323, 0.611919464755599, 0.4890561720392853, 0.4386378500079972, 0.49787819878371053, 0.27713124842445536, 0.419229317908307,
]
madeye_w2 = [
    0.6857318979371683, 0.6687925170068026, 0.595842994096657, 0.7220125786163522, 0.5517047055508594, 0.6145982783357246, 0.4182146542827657, 0.5230195712954333, 0.6739712983744813,
    0.6983828899321856, 0.8174139051332033, 0.641358024691358, 0.8045855379188711, 0.8076923076923077, 0.732409381663113, 0.8501400560224089, 0.8408408408408408, 0.8658536585365852, 0.788459328572601, 0.7424984039157267, 0.7566554180727408, 0.7757342457941261,
]
madeye_w3 = [
    0.028088069444379797, 0.399650400151468, 0.5046693615822949, 0.5666595354936848, 0.43757750454018063, 0.5203260364304729, 0.4185011550178342, 0.587463558926149, 0.5999573047395919,
    0.5932034862682374, 0.5614488341850915, 0.20269171075837722, 0.3037948986722574, 0.517211704475494, 0.3027078542258845, 0.6757221552855459, 0.6495446019537556, 0.5847940075527411, 0.5102214223579412, 0.5413135221078134, 0.24357865539368273, 0.4929770422076064,
]
madeye_w4 = [
    0.6587486035298292, 0.04824787957337024, 0.6767732974384708, 0.492205945524665, 0.38804528902111995, 0.535779440337672, 0.4813470607126912, 0.6320577460221781, 0.6247052243438203,
    0.4709140605385812, 0.5328744082428292, 0.22974955908289232, 0.17015699976706264, 0.5394639123224456, 0.3307768941182168, 0.5933469329760888, 0.5680182752712737, 0.4912772176842382, 0.4431621829427332, 0.3533340063261325, 0.01981981981981982, 0.40253351117669883,
]
madeye_w5 = [
    0.668046512834986, 0.1254355400696864, 0.6937815595200716, 0.568040293040293, 0.32811355311355317, 0.5739388811079987, 0.5686274509803921, 0.7053334134326563, 0.54875802358561,
    0.7044407330997368, 0.7476153346328789, 0.17671957671957672, 0.17819706498951782, 0.7673588578844902, 0.38488246117345143, 0.8318718791864572, 0.7777859363810248, 0.6503736682447403, 0.49263474181594713, 0.5255871862171074, 0.009009009009009009, 0.34390460784591953,
]
madeye_w6 = [
    0.52747613004761, 0.4628100533593377, 0.4541161283668261, 0.5236392602659498, 0.42298939888753845, 0.5520449998299892, 0.3915741264083996, 0.547018051355125, 0.552962837102669,
    0.5206824196552879, 0.5207184633337517, 0.2943484504913073, 0.27114923144228437, 0.4597093200414327, 0.3221785939299097, 0.6076100920028603, 0.5604194294726527, 0.5062344100743322, 0.4316297250173765, 0.48183040977205427, 0.27533435625704905, 0.45923134496011997,
]
madeye_w7  = [
    0.49811532088917065, 0.3543886748431353, 0.33109093350894353, 0.48402179839268794, 0.3779428154245956, 0.49890540597316024, 0.20059999052167837, 0.4525001213328804, 0.49229504931306783,
    0.5005478676284718, 0.4735756506867618, 0.2754257100923765, 0.3367411183485947, 0.386820489518413, 0.27950196936523675, 0.5365707103955952, 0.5040231006407476, 0.4550444702273534, 0.4417253738825373, 0.44332241594388705, 0.34403362862960735, 0.4410116956170306,

]
madeye_w8  = [
    0.5975383885701504, 0.3794102277235235, 0.5641909895750059, 0.5831449217583267, 0.4428488016073227, 0.6191112480646326, 0.5480170398118835, 0.6124906036035955, 0.6273054385727992,
    0.6569862739733072, 0.6875587178344951, 0.39324607815835877, 0.250976883649329, 0.6538421655153782, 0.37623674028313564, 0.7632727714573421, 0.7009193190654215, 0.693503963962783, 0.5808522396462263, 0.60392269092703, 0.21920005876670134, 0.5030933837777141,
]

madeye_w9  = [
    0.6427272192337359, 0.49375729077824404, 0.3596494614092965, 0.5517688528243501, 0.5566449285455155, 0.6480334222789564, 0.5081695411083901, 0.6115835134929865, 0.6172205898661747,
    0.31750313426607907, 0.5966828305959139, 0.3738561370042851, 0.5633943994162066, 0.4428457892361203, 0.36096070495691535, 0.6846544152440173, 0.6190933047478053, 0.6236940865181166, 0.5811722572588229, 0.5886315717019966, 0.5266616594102896, 0.5667652303286513,
]
madeye_w10 = [
    0.6935831155554882, 0.5271910222341613, 0.7095011734321301, 0.4892460713889285, 0.5222606100674434, 0.5875656924694552, 0.4472999427043545, 0.718193229067914, 0.6848866523004454,
    0.6638735891609451, 0.7454499500211003, 0.593633691411469, 0.5073558838862823, 0.7319837923991072, 0.6278814825683582, 0.7852498523082267, 0.6923966116360363, 0.7891237836011817, 0.6820978187834801, 0.6269306784988198, 0.4093879395060497, 0.5940183177987208,
]
# ********


madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


best_gt_w1 = [
    0.6419686535418939, 0.5609328500876787, 0.3165379782136771, 0.6391338716063276, 0.565424769998516, 0.6601467178292465, 0.5102745421638104, 0.5941784667333154, 0.6482339882530416,
    0.5819199559496899, 0.6117186651338697, 0.36519517930629064, 0.43473309817754213, 0.5092296530169664, 0.3773191940729254, 0.6292577949054019, 0.6383341608551693, 0.5146918376485513, 0.558503905014822, 0.5245140978999245, 0.3518392722096178, 0.4797568117322391,
]
best_gt_w2 = [
    0.744336569579288, 0.8020833333333333, 0.776347162613257, 0.7974842767295597, 0.6377852916314455, 0.6820899091343855, 0.5521155830753354, 0.6319664492078284, 0.7554648711147385,
    0.7860893757607371, 0.957504873294347, 0.7635802469135802, 0.9261022927689594, 0.8717948717948718, 0.8809523809523809, 0.9236694677871148, 0.9459459459459458, 0.9308943089430894, 0.886021505376344, 0.8648648648648648, 0.8423697037870266, 0.8492063492063492,
]
best_gt_w3 = [
    0.02714248597273869, 0.4197394476781644, 0.5221917982656492, 0.5921853158003518, 0.4487062788962142, 0.5537260743521687, 0.43756009818665303, 0.5973827395654785, 0.629506445453861,
    0.606971229210693, 0.590448870774017, 0.3116536155202819, 0.40338756114605195, 0.5524680385949042, 0.3136210685127778, 0.7232982651660037, 0.6830778328395198, 0.632932893895619, 0.5567516217943649, 0.5958172319806176, 0.3691523367755851, 0.5320493374177901,
]
best_gt_w4 = [
    0.6612681950888631, 0.04867282905550357, 0.6919319079586271, 0.5396414200860287, 0.4218016030542931, 0.5967580840072916, 0.5371773731775187, 0.6494228081771786, 0.6475969800848421,
    0.4751686806169563, 0.556229091246635, 0.2716119929453262, 0.23933938970416954, 0.563769558007066, 0.3354335984312017, 0.6303032517354765, 0.5680464677780497, 0.5147885953508149, 0.45879060520715187, 0.44513762702739096, 0.04684684684684685, 0.42331242727814516,
]
best_gt_w5 = [
    0.6673798656324712, 0.17770034843205573, 0.6856567121771777, 0.5790293040293041, 0.3342490842490842, 0.6227785558667912, 0.6154003267973851, 0.7016581894882985, 0.547383440314475,
    0.6989126851578955, 0.7518586589931624, 0.17671957671957672, 0.2494758909853249, 0.7729054005335636, 0.39655766181259156, 0.8304763934559332, 0.7755246435143635, 0.6708869919297471, 0.4919394920286992, 0.5765462009556497, 0.023423423423423424, 0.35686447011190886,
]
best_gt_w6 = [
    0.5315426255754014, 0.4918317725599984, 0.48841466788700477, 0.5346822645882999, 0.4450784925355622, 0.5844122233751413, 0.45865689196702275, 0.5567748588612303, 0.5841953645988905,
    0.555221275346921, 0.5555810281027492, 0.3790845591797972, 0.36877642098330465, 0.5297703436438719, 0.3565001907132813, 0.6494680608562742, 0.6028313561569487, 0.5450770392824259, 0.5235242525311681, 0.5263564848951623, 0.37643902980040567, 0.48992414151115726,
]
best_gt_w7  = [
    0.5598239618314773, 0.3829962214557902, 0.37529769784361167, 0.5215177564620129, 0.4282322731867246, 0.5955744389984029, 0.2978959187059371, 0.5371430483445746, 0.5489856891365698,
    0.5716561804535105, 0.5874883701959726, 0.36633411033410995, 0.4545610893087525, 0.4756556296108535, 0.3168859160139334, 0.6040975158391804, 0.5690711051005168, 0.5274093149664494, 0.5272882139918272, 0.5075767988251183, 0.4066883960775862, 0.5110786926736847,
]
best_gt_w8  = [
    0.5961519857201425, 0.39052737594301884, 0.5748509540712169, 0.5906800796889607, 0.441796334543739, 0.6403838280248315, 0.5772331874976081, 0.6162815272070984, 0.6394081994505402,
    0.6578136995543754, 0.7202671819363111, 0.44823990174867356, 0.32792632374119585, 0.6947911442531305, 0.3894594684641114, 0.7654104928116103, 0.7238224911548964, 0.7100327593116433, 0.6409783049197433, 0.6716921864083283, 0.32455613284055196, 0.5402437300187792,
]

best_gt_w9  = [
    0.6565976766218267, 0.5476992529402372, 0.37887647216394166, 0.5893709418742249, 0.5666057414260747, 0.6698759707352703, 0.5389519020582517, 0.6328053204125278, 0.6361421787439506,
    0.3184714519813847, 0.6328196346752704, 0.4823741772630662, 0.6383895992345286, 0.5141360009951834, 0.37329807376453356, 0.7197375357959421, 0.6726372032128531, 0.6435788912866042, 0.6380342739702539, 0.6110944260307711, 0.6021639007121284, 0.6271043013933547,
]
best_gt_w10 = [
    0.6763431512424458, 0.5359636705372558, 0.7141179219507021, 0.4989294334074551, 0.5330265366341133, 0.5942910133167485, 0.4538929208046856, 0.7198743293276515, 0.6846589489692934,
    0.6799221366590458, 0.7535966193344936, 0.6670040795966721, 0.5403993984636892, 0.7250246094665301, 0.6394323516050644, 0.7804581772413994, 0.7094401922715828, 0.8040729299652296, 0.6756252936938754, 0.6551358040099754, 0.47406917397074866, 0.6073936589878599,
]


best_gt_w1 = [ x * 100 for x in best_gt_w1 ]
best_gt_w2 = [ x * 100 for x in best_gt_w2 ]
best_gt_w3 = [ x * 100 for x in best_gt_w3 ]
best_gt_w4 = [ x * 100 for x in best_gt_w4 ]
best_gt_w5 = [ x * 100 for x in best_gt_w5 ]
best_gt_w6 = [ x * 100 for x in best_gt_w6 ]
best_gt_w7 = [ x * 100 for x in best_gt_w7 ]
best_gt_w8 = [ x * 100 for x in best_gt_w8 ]
best_gt_w9 = [ x * 100 for x in best_gt_w9 ]
best_gt_w10 = [ x * 100 for x in best_gt_w10 ]

# ********
dynamic_w1 = [
    0.6829588134986488, 0.6419929631756023, 0.6220632945282167, 0.6626887334691627, 0.6298148396919547, 0.7700721767937831, 0.6245970521689208, 0.6431223262031014, 0.6872882563714209,
    0.6358515620471803, 0.6442870661934987, 0.469650205761317, 0.49568900646678377, 0.628900536597905, 0.5701727804359382, 0.673151709959346, 0.6577086171623986, 0.5568099861230598, 0.5870654203423021, 0.5726086646263809, 0.44281626872912067, 0.5433343420897329,
]
dynamic_w2 = [
    0.8705501618122977, 0.8854166666666666, 0.9425287356321839, 0.860377358490566, 0.8013011213181208, 0.8549232158988256, 0.6050682261208578, 0.8092264678471575, 0.8517581445963407,
    0.9859154929577464, 0.9956140350877192, 0.9567901234567902, 0.9846560846560846, 0.9871794871794871, 1.0, 0.9779411764705882, 0.990990990990991, 0.975609756097561, 0.9634408602150537, 0.9560899482159324, 0.9619047619047618, 0.9814814814814814,
]
dynamic_w3 = [
    0.6453418372598846, 0.47327172829096964, 0.5802139890137576, 0.6019072936901937, 0.49423917498200004, 0.5969537042147044, 0.49646622450553346, 0.6237792203186762, 0.664788130784101,
    0.6453180860291974, 0.6726941171672163, 0.39823280423280405, 0.4529822501747033, 0.5946534657271827, 0.4272009852102052, 0.7303895570187132, 0.7217740687919766, 0.6613208920182199, 0.6200137451307735, 0.6303607662023016, 0.429972745733856, 0.5730927578333009,

]
dynamic_w4 = [
    0.7059920909319728, 0.4475104906125345, 0.7265415399426335, 0.5757294261871152, 0.4935194153735657, 0.6093439112210478, 0.6263790996570838, 0.6933911975616065, 0.6670188629907816,
    0.531409503225595, 0.5777022803923386, 0.49523456790123466, 0.28790309806662007, 0.5871602920344337, 0.5366389209032314, 0.6536980879308243, 0.6116233807438832, 0.5971895569128625, 0.549842857754377, 0.46987482333939046, 0.28737887493793, 0.46514960600126765,
]
dynamic_w5 = [
    0.6739793485348359, 0.19628339140534262, 0.7160230560000271, 0.596193984039288, 0.46378146101903006, 0.6300254752106604, 0.6271193415637855, 0.7184795813475374, 0.5960653331342985,
    0.7214896682712771, 0.7608211887744056, 0.3735449735449735, 0.28721174004192873, 0.7773273764120441, 0.4852795004542987, 0.8527077497665733, 0.7908823076156027, 0.7682512816739029, 0.6970691893897236, 0.6204926307288512, 0.28648648648648645, 0.3976927661265147,
]
dynamic_w6 = [
    0.6085413585560657, 0.5614639952993534, 0.558421346367271, 0.5547586905519684, 0.5138999284694574, 0.6472969412969893, 0.5404001132995926, 0.5858000266052656, 0.6010467698499107,
    0.5825507804579946, 0.5923192601977063, 0.4873650599841075, 0.4266991594929473, 0.6251595719385146, 0.4858462854670269, 0.6580988802933304, 0.629249958667886, 0.5711311741381012, 0.5673189752946528, 0.5539357611718994, 0.42068754263830377, 0.5336517438554029,
]
dynamic_w7  = [
    0.6380206091398168, 0.49148516984855617, 0.588617563875265, 0.5500266876034782, 0.5119974378724282, 0.6886678869327707, 0.5361660390233184, 0.6037392455915944, 0.5792553556545761,
0.591586119858986, 0.6087030229895726, 0.5304456531123196, 0.5228183031921346, 0.6304602665504921, 0.5333192193418261, 0.6367341482047364, 0.6041608252637665, 0.5726037740041616, 0.5965617769974552, 0.5769521781851337, 0.4916957677289454, 0.5870509276606175
]
dynamic_w8  = [
    0.6495313690635982, 0.4672595435012322, 0.6044935489226511, 0.6096845499020724, 0.506355396748547, 0.6660318208432541, 0.6138945321675776, 0.6499916283352167, 0.6574378592840232,
    0.7176054182750732, 0.7344342273437381, 0.5304150690115601, 0.38973187473408655, 0.7308459139968405, 0.5422317525360776, 0.7893028764466873, 0.7623817347874815, 0.7589777755878097, 0.6762065019072279, 0.6744709031551217, 0.36254852360140116, 0.5758251089902009,
]

dynamic_w9  = [
    0.6968238982175757, 0.6423917997991848, 0.5447088162535282, 0.6454870605157905, 0.6254872660259561, 0.7413708472017725, 0.6354334663071891, 0.6545769741152238, 0.6569316997424062,
    0.6855344799353449, 0.7077175330265, 0.6250351925166744, 0.6841052273880244, 0.6723885721630084, 0.6115291928676901, 0.742562099789215, 0.7018661643610857, 0.6537877040444728, 0.6611531771946342, 0.6607226525972942, 0.638740488331994, 0.667697246950886,
]
dynamic_w10 = [
    0.6886653317439579, 0.675761366619173, 0.7427731244729632, 0.5199466024051659, 0.5474462958129978, 0.5993179625587033, 0.561737747848859, 0.7220228581498557, 0.692910320841355,
    0.7189891616715295, 0.7717747032533181, 0.7495702171628095, 0.5635032885172647, 0.7503958438495868, 0.7571478878665642, 0.7972998548566056, 0.7286059216278822, 0.8184264501931605, 0.7045201735888378, 0.681309977953847, 0.5179788472111307, 0.6778733754658552,
]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]

madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]


best_gt  = [ 
median(best_gt_w1), 
median(best_gt_w2), 
median(best_gt_w3),
median(best_gt_w4),
median(best_gt_w5), 
median(best_gt_w6), 
median(best_gt_w7), 
median(best_gt_w8), 
median(best_gt_w9), 
median(best_gt_w10),
]

best_gt_min  = [ 
low(best_gt_w1), 
low(best_gt_w2), 
low(best_gt_w3),
low(best_gt_w4),
low(best_gt_w5), 
low(best_gt_w6), 
low(best_gt_w7), 
low(best_gt_w8), 
low(best_gt_w9), 
low(best_gt_w10),
]
best_gt_max  = [ 
high(best_gt_w1), 
high(best_gt_w2), 
high(best_gt_w3),
high(best_gt_w4),
high(best_gt_w5), 
high(best_gt_w6), 
high(best_gt_w7), 
high(best_gt_w8), 
high(best_gt_w9), 
high(best_gt_w10),
]

dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]




best_gt_err_min = [
    best_gt[0] - best_gt_min[0],
    best_gt[1] - best_gt_min[1],
    best_gt[2] - best_gt_min[2],
    best_gt[3] - best_gt_min[3],
    best_gt[4] - best_gt_min[4],
    best_gt[5] - best_gt_min[5],
    best_gt[6] - best_gt_min[6],
    best_gt[7] - best_gt_min[7],
    best_gt[8] - best_gt_min[8],
    best_gt[9] - best_gt_min[9],
]

best_gt_err_max = [
    best_gt_max[0] - best_gt[0],
    best_gt_max[1] - best_gt[1],
    best_gt_max[2] - best_gt[2],
    best_gt_max[3] - best_gt[3],
    best_gt_max[4] - best_gt[4],
    best_gt_max[5] - best_gt[5],
    best_gt_max[6] - best_gt[6],
    best_gt_max[7] - best_gt[7],
    best_gt_max[8] - best_gt[8],
    best_gt_max[9] - best_gt[9],
]


dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
best_gt_err = [best_gt_err_min, best_gt_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=18)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)

fig.set_size_inches(11, 6)
rects3 = ax.bar(x - 3*width/2, fixed, width, yerr=fixed_err,label='best_fixed', color='#ccece6')
rects3 = ax.bar(x - width/2, madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width/2, best_gt, width, yerr=best_gt_err,label='Ground truth best image', color='#66c2a4')
rects3 = ax.bar(x + 3*width/2, dynamic, width, yerr=dynamic_err,label='best_dynamic', color='#2ca25f')



ax.set_ylabel('Accuracy', fontsize=32)
ax.set_xlabel('Workload', fontsize=32)
ax.set_xticks(x, labels, fontsize=18)
ax.legend( prop={'size': 12}  )

fig.tight_layout()
plt.savefig('main_results.jpg')



==> graph scripts/orientation_duration_cdf.py <==

# FIGURE 3

import numpy as np
import matplotlib.pyplot as plt
  
# No of Data points
  
  
fig, ax = plt.subplots()


fig.set_size_inches(11, 8)
# workload1 corresponds to NAS1, workload2 to NAS2, etc.6
workload1 = [ 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 4, 1, 4, 1, 3, 1, 3, 1, 1, 1, 1, 1, 5, 1, 1, 1, 1, 3, 1, 2, 1, 4, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 3, 1, 1, 7, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 5, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 3, 2, 1, 3, 1, 1, 3, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 2, 1, 1, 1, 1, 1, 1, 4, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 3, 4, 1, 4, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 6, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 4, 2, 1, 1, 1, 1, 1, 1, 2, 1, 2, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 1, 3, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 5, 2, 3, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 5, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 2, 1, 1, 2, 2, 2, 1, 1, 1, 1, 2, 1, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 3, 2, 1, 1, 1, 1, 1, 4, 4, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 3, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 3, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 3, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 4, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 4, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 3, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 6, 2, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 4, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 2, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 3, 2, 1, 3, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 4, 2, 2, 1, 1, 2, 1, 8, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, ] 
workload2 = [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 5, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 3, 3, 1, 1, 1, 1, 1, 1, 1, 5, 1, 1, 3, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 5, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 7, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 7, 1, 2, 1, 1, 3, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 6, 1, 2, 1, 6, 1, 2, 1, 1, 1, 1, 1, 1, 3, 1, 2, 2, 1, 3, 1, 1, 1, 1, 1, 7, 1, 3, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 5, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 3, 1, 3, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 4, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 3, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 3, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 3, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 2, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 2, 1, 1, 3, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 9, 1, 2, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 6, 1, 5, 1, 2, 1, 1, 2, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 3, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 2, 1, 2, 1, 1, 2, 1, 5, 1, 3, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 3, 2, 2, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 3, 2, 1, 1, 4, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 6, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 2, 1, 2, 3, 1, 2, 1, 1, 1, 1, 1, 2, 2, 4, 1, 1, 1, 4, 1, 1, 3, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2, 1, 1, 1, 1, 3, 1, 1, 4, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 7, 1, 4, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 5, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 12, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 4, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 3, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 4, 2, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,]
workload3 = [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 5, 1, 2, 1, 4, 1, 1, 1, 1, 2, 1, 2, 1, 4, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 3, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 2, 3, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 3, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 3, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 3, 1, 1, 1, 1, 2, 1, 1, 1, 3, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 3, 1, 1, 2, 1, 1, 2, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 3, 1, 1, 1, 3, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 3, 1, 1, 2, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 1, 2, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 4, 6, 1, 1, 1, 8, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 5, 1, 3, 1, 1, 1, 1, 1, 1, 1, 3, 3, 1, 1, 7, 2, 2, 1, 4, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 3, 1, 1, 1, 2, 4, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 4, 1, 3, 1, 1, 1, 1, 3, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 5, 1, 1, 1, 1, 1, 2, 1, 1, 2, 3, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 3, 1, 1, 1, 1, 7, 1, 3, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 9, 1, 1, 1, 1, 1, 1, 2, 1, 3, 1, 2, 4, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 3, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 3, 2, 2, 5, 1, 2, 3, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 6, 1, 1, 2, 1, 2, 1, 5, 1, 1, 1, 5, 1, 1, 1, 2, 2, 1, 5, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 3, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 3, 6, 1, 2, 1, 3, 1, 3, 1, 2, 1, 1, 2, 2, 5, 1, 2, 1, 3, 1, 1, 1, 1, 11, 5, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 4, 1, 1, 2, 1, 3, 1, 1, 5, 3, 1, 1, 1, 1, 1, 1, 1, 6, 1, 1, 2, 1, 1, 1, 3, 1, 7, 1, 2, 1, 4, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 1, 2, 1, 1, 1, 4, 1, 1, 2, 1, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 3, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 3, 2, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 3, 1, 1, 1, 1, 3, 1, 1, 3, 1, 1, 1, 1, 1, 2, 1, 1, 1, 3, 1, 1, 1, 19, 1, 2, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 3, 1, 3, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 3, 2, 1, 1, 3, 1, 1, 1, 1, 3, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 3, 5, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,]
workload4 = [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 3, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 4, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 3, 1, 1, 1, 1, 1, 1, 4, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 2, 1, 1, 2, 4, 2, 1, 2, 1, 1, 1, 1, 1, 8, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 3, 2, 1, 1, 1, 2, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 5, 1, 1, 3, 2, 9, 1, 5, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 10, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 3, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 4, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 6, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 2, 5, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 6, 1, 1, 3, 1, 1, 2, 1, 2, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 5, 1, 3, 1, 2, 2, 1, 1, 1, 1, 1, 1, 8, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 3, 1, 2, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 3, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 3, 1, 1, 1, 2, 2, 3, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 1, 6, 2, 2, 1, 1, 1, 4, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 6, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 1, 5, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 3, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 3, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 2, 1, 3, 1, 1, 2, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 5, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 4, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 3, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,]
workload5 = [ 1, 1, 1, 2, 1, 1, 2, 1, 3, 1, 2, 1, 3, 1, 1, 3, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 2, 2, 1, 3, 2, 1, 1, 1, 1, 1, 2, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 3, 2, 2, 1, 1, 1, 3, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 3, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 3, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 3, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 3, 1, 1, 1, 1, 3, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 3, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 5, 1, 5, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 3, 1, 1, 2, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 3, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 3, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 3, 1, 1, 2, 1, 3, 1, 2, 1, 1, 2, 2, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 3, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 4, 2, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 1, 1, 5, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 4, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 2, 7, 1, 2, 2, 3, 1, 2, 1, 3, 5, 3, 1, 4, 1, 1, 7, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 2, 2, 4, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 1, 2, 2, 5, 2, 1, 13, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 1, 1, 3, 1, 1, 3, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 3, 1, 1, 2, 1, 1, 3, 1, 3, 1, 1, 2, 1, 1, 1, 1, 1, 1, 3, 1, 1, 2, 1, 1, 1, 2, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 3, 3, 1, 1, 1, 1, 1, 1, 1, 1, 5, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 4, 2, 8, 1, 3, 2, 1, 1, 1, 2, 1, 1, 6, 1, 1, 1, 3, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 3, 1, 1, 1, 1, 2, 2, 1, 3, 1, 1, 1, 9, 1, 2, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 5, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 5, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 4, 1, 1, 1, 1, 2, 2, 2, 2, 2, 1, 1, 1, 1, 1, 3, 7, 1, 2, 1, 3, 1, 1, 1, 1, 1, 1, 3, 1, 2, 1, 10, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 2, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 4, 4, 2, 6, 1, 1, 1, 2, 2, 2, 2, 1, 1, 3, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 5, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 3, 1, 1, 4, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 3, 3, 2, 4, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 3, 2, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 2, 1, 1, 3, 1, 4, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 6, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 5, 1, 2, 1, 1, 3, 1, 2, 1, 1, 2, 1, 2, 1, 1, 1, 1, 6, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 3, 2, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 2, 2, 2, 2, 2, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 3, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 2, 1, 1, 2, 2, 1, 3, 1, 3, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 4, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 3, 1, 3, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 2, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1,]




workload1 = [item for item in workload1 if item <= 15] 
workload2 = [item for item in workload2 if item <= 15] 
workload3 = [item for item in workload3 if item <= 15] 
workload4 = [item for item in workload4 if item <= 15] 
workload5 = [item for item in workload5 if item <= 15] 
workload1_x = np.sort(workload1)
workload1_y = np.arange(len(workload1_x))/float(len(workload1_x))
plt.plot(workload1_x, workload1_y, label="Workload 1", color='#ccece6', linestyle='solid')


workload2_x = np.sort(workload2)
workload2_y = np.arange(len(workload2_x))/float(len(workload2_x))
plt.plot(workload2_x, workload2_y, label="Workload 3", color='#99d8c9', linestyle='dashed')

workload3_x = np.sort(workload3)
workload3_y = np.arange(len(workload3_x))/float(len(workload3_x))
plt.plot(workload3_x, workload3_y, label="Workload 4",color='#66c2a4', linestyle='dashdot')

workload4_x = np.sort(workload4)
workload4_y = np.arange(len(workload4_x))/float(len(workload4_x))
plt.plot(workload4_x, workload4_y, label="Workload 8", color='#2ca25f',  linestyle='dotted')


workload5_x = np.sort(workload5)
workload5_y = np.arange(len(workload5_x))/float(len(workload5_x))
plt.plot(workload5_x, workload5_y, label="Workload 10", color='#006d2c', linestyle='-')


# Remove annoying space at top of graph
ax.set_ylim(0, 1.0-1e-10)


ax.tick_params(axis='both', labelsize=24)
ax.set_xlabel('Time between switches in best orientation (s)', fontsize=24)
ax.set_ylabel('CDF', fontsize=24)

ax.legend( prop={'size': 18}  )
plt.savefig('orientation_duration_cdf.jpg')


==> graph scripts/orientation_occurrences_cdf.py <==
# FIGURE 7

import numpy as np
import matplotlib.pyplot as plt
  
# No of Data points
  
  
fig, ax = plt.subplots()

fig.set_size_inches(11, 8)

# workload1 corresponds to NAS1, workload2 to NAS2, etc.
workload1 = [ 86, 6, 2, 15, 28, 29, 10, 15, 5, 2, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 29, 20, 64, 6, 25, 9, 19, 19, 3, 2, 2, 1, 1, 6, 3, 1, 4, 30, 86, 12, 26, 26, 84, 8, 9, 15, 8, 54, 13, 3, 4, 6, 15, 4, 19, 3, 2, 2, 5, 2, 1, 3, 6, 1, 7, 1, 4, 1, 26, 57, 39, 44, 11, 81, 46, 36, 22, 27, 4, 11, 1, 37, 5, 3, 1, 3, 3, 2, 1, 2, 1, 1, 64, 44, 37, 48, 51, 21, 4, 12, 5, 3, 6, 8, 4, 7, 1, 1, 5, 1, 5, 2, 3, 1, 23, 8, 18, 27, 33, 30, 27, 16, 8, 6, 13, 5, 1, 2, 3, 1, 7, 4, 4, 5, 2, 1, 1, 1, 3, 6, 1, 1, 1, 1, 28, 29, 10, 9, 9, 34, 32, 20, 10, 1, 4, 5, 7, 7, 7, 5, 5, 1, 6, 8, 5, 8, 1, 3, 3, 1, 1, 18, 6, 16, 6, 1, 2, 22, 14, 8, 1, 13, 5, 4, 3, 3, 5, 4, 1, 22, 2, 2, 4, 10, 7, 5, 4, 1, 1, 1, 1, 21, 13, 28, 29, 6, 4, 12, 6, 8, 1, 1, 1, 5, 5, 4, 1, 1, 7, 11, 3, 6, 10, 1, 1, 1, 1, 5, 3, 34, 19, 16, 2, 10, 7, 13, 1, 7, 11, 1, 5, 4, 13, 8, 6, 7, 9, 8, 2, 4, 2, 1, 4, 3, 4, 2, 1, 24, 32, 2, 22, 6, 12, 10, 14, 19, 3, 2, 8, 6, 2, 12, 9, 2, 6, 3, 1, 3, 2, 1, 1, 2, 1, 1, 1,]
workload2 = [ 30, 46, 1, 1, 39, 36, 36, 6, 2, 4, 1, 1, 1, 1, 1, 1, 2, 1, 33, 3, 18, 43, 1, 12, 9, 17, 12, 1, 20, 8, 6, 2, 2, 1, 2, 14, 2, 3, 1, 162, 33, 4, 18, 14, 2, 10, 47, 7, 5, 10, 6, 20, 4, 15, 21, 19, 8, 2, 2, 1, 2, 4, 5, 24, 6, 4, 1, 2, 1, 1, 3, 1, 65, 61, 29, 15, 19, 27, 34, 49, 39, 7, 46, 35, 1, 4, 5, 6, 2, 13, 1, 5, 1, 70, 54, 72, 33, 20, 15, 5, 7, 6, 8, 12, 9, 2, 1, 10, 2, 1, 1, 1, 1, 1, 2, 31, 51, 29, 11, 30, 35, 9, 11, 9, 2, 3, 2, 1, 1, 5, 4, 5, 5, 8, 1, 3, 3, 7, 27, 25, 7, 15, 52, 24, 23, 12, 10, 10, 4, 4, 5, 7, 2, 3, 4, 3, 2, 3, 1, 4, 3, 2, 20, 9, 27, 7, 5, 11, 1, 13, 21, 19, 9, 2, 2, 1, 9, 7, 17, 3, 1, 1, 1, 3, 1, 1, 1, 7, 18, 38, 45, 6, 14, 13, 2, 3, 6, 1, 10, 11, 4, 8, 1, 3, 1, 1, 8, 33, 45, 3, 7, 5, 4, 3, 20, 19, 8, 2, 11, 4, 11, 11, 4, 2, 2, 2, 1, 1, 1, 36, 25, 16, 21, 14, 15, 14, 8, 17, 5, 2, 7, 4, 10, 3, 3, 3, 1, 2, 1,]
workload3 = [ 81, 17, 31, 35, 1, 32, 2, 3, 2, 2, 1, 1, 1, 1, 30, 16, 5, 33, 11, 20, 9, 1, 2, 11, 21, 23, 3, 6, 4, 1, 4, 7, 2, 1, 95, 29, 19, 67, 93, 25, 78, 1, 1, 24, 25, 2, 2, 1, 1, 1, 55, 34, 50, 58, 25, 54, 10, 37, 11, 13, 33, 25, 2, 6, 6, 4, 3, 6, 1, 4, 2, 3, 2, 5, 1, 1, 1, 1, 3, 2, 1, 1, 1, 1, 1, 1, 63, 63, 8, 64, 11, 14, 11, 14, 8, 20, 7, 11, 5, 3, 12, 10, 2, 1, 1, 2, 2, 1, 55, 1, 3, 46, 16, 19, 7, 19, 37, 15, 1, 3, 1, 1, 10, 2, 18, 1, 3, 1, 35, 37, 6, 5, 3, 4, 21, 5, 4, 12, 9, 5, 12, 7, 6, 7, 3, 7, 37, 7, 2, 3, 3, 4, 2, 5, 1, 7, 18, 23, 47, 43, 11, 11, 17, 3, 5, 9, 4, 1, 65, 32, 22, 21, 16, 20, 9, 3, 1, 1, 1, 1, 16, 41, 23, 43, 9, 18, 16, 22, 2, 9, 2, 2, 2, 1, 1, 38, 20, 18, 38, 13, 4, 15, 19, 5, 5, 9, 11, 6, 1, 3, 1, 1,]
workload4 = [ 37, 39, 38, 47, 16, 1, 13, 3, 3, 5, 2, 2, 1, 1, 1, 1, 18, 14, 45, 16, 4, 1, 34, 8, 1, 32, 12, 6, 6, 2, 1, 2, 1, 3, 1, 2, 1, 204, 12, 61, 77, 1, 36, 5, 8, 7, 5, 13, 10, 10, 4, 3, 1, 1, 1, 1, 2, 1, 1, 52, 31, 34, 29, 42, 18, 33, 36, 11, 13, 17, 6, 23, 24, 25, 24, 5, 2, 22, 3, 7, 4, 1, 1, 1, 51, 40, 49, 68, 30, 13, 29, 8, 5, 10, 1, 2, 2, 7, 6, 3, 1, 2, 5, 1, 30, 34, 21, 15, 14, 28, 28, 6, 26, 4, 5, 3, 3, 5, 6, 2, 3, 1, 1, 3, 7, 3, 3, 6, 1, 1, 6, 22, 32, 10, 5, 12, 28, 9, 20, 5, 13, 20, 6, 5, 10, 5, 6, 10, 5, 12, 2, 1, 4, 1, 2, 1, 4, 3, 12, 31, 24, 6, 24, 2, 25, 3, 12, 2, 4, 12, 7, 8, 10, 2, 1, 1, 1, 1, 1, 1, 1, 1, 25, 29, 28, 13, 24, 7, 7, 20, 27, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 10, 26, 7, 2, 7, 39, 10, 20, 28, 4, 9, 11, 5, 4, 6, 4, 3, 6, 3, 1, 1, 1, 19, 23, 37, 27, 18, 14, 11, 7, 6, 12, 13, 3, 5, 4, 1, 2, 1, 2, 1, 1,]
workload5 = [ 80, 62, 11, 13, 20, 11, 2, 2, 3, 1, 2, 1, 2, 29, 24, 5, 27, 9, 15, 9, 32, 26, 18, 2, 6, 1, 1, 1, 1, 4, 22, 11, 155, 53, 14, 37, 75, 5, 22, 26, 3, 2, 2, 3, 5, 10, 1, 1, 5, 3, 2, 2, 1, 1, 1, 1, 1, 56, 38, 27, 20, 34, 17, 74, 39, 5, 40, 33, 26, 34, 9, 4, 1, 3, 1, 1, 1, 1, 66, 40, 55, 20, 27, 48, 6, 12, 12, 19, 6, 1, 4, 5, 5, 2, 4, 1, 9, 12, 36, 8, 6, 60, 71, 1, 19, 1, 6, 3, 3, 12, 4, 1, 3, 3, 1, 47, 13, 49, 43, 6, 19, 23, 5, 11, 8, 4, 5, 5, 2, 11, 1, 3, 1, 1, 2, 42, 30, 29, 34, 11, 2, 2, 19, 3, 13, 6, 1, 23, 37, 23, 31, 15, 20, 7, 4, 6, 10, 1, 6, 1, 6, 1, 1, 29, 23, 36, 22, 43, 34, 6, 5, 1, 4, 2, 2, 40, 32, 25, 36, 28, 5, 9, 2, 5, 6, 7, 1, 8, 2, 1,]

workload1 = [item for item in workload1 if item <= 50] 
workload2 = [item for item in workload2 if item <= 50] 
workload3 = [item for item in workload3 if item <= 50] 
workload4 = [item for item in workload4 if item <= 50] 
workload5 = [item for item in workload5 if item <= 50] 
workload1_x = np.sort(workload1)
workload1_y = np.arange(len(workload1_x))/float(len(workload1_x))
plt.plot(workload1_x, workload1_y, label="Workload 1", color='#ccece6', linestyle='solid')


workload2_x = np.sort(workload2)
workload2_y = np.arange(len(workload2_x))/float(len(workload2_x))
plt.plot(workload2_x, workload2_y, label="Workload 3", color='#99d8c9', linestyle='dashed')

workload3_x = np.sort(workload3)
workload3_y = np.arange(len(workload3_x))/float(len(workload3_x))
plt.plot(workload3_x, workload3_y, label="Workload 4",color='#66c2a4', linestyle='dashdot')

workload4_x = np.sort(workload4)
workload4_y = np.arange(len(workload4_x))/float(len(workload4_x))
plt.plot(workload4_x, workload4_y, label="Workload 8", color='#2ca25f',  linestyle='dotted')


workload5_x = np.sort(workload5)
workload5_y = np.arange(len(workload5_x))/float(len(workload5_x))
plt.plot(workload5_x, workload5_y, label="Workload 10", color='#006d2c', linestyle='-')

# Remove annoying space at top of graph
ax.set_ylim(0, 1.0-1e-10)


ax.tick_params(axis='both', labelsize=24)
ax.set_xlabel('Best orientation total time (s)', fontsize=24)
ax.set_ylabel('CDF', fontsize=24)
ax.legend( prop={'size': 18}  )

plt.savefig('orientation_occurrence_cdf.jpg')


==> graph scripts/plot_data_0.1.py <==

# Mid FPS (15 fps -- 11 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']



fixed_w1 = [0.6612757880945053, 0.6841216725420971, 0.7389786252558799, 0.7943174020539453, 0.7153312174349243, 0.6988722305733579, 0.7507163460813197, 0.5255130456188991, 0.5711823534838091, 0.6471934201338408, 0.48643467131539875, 0.524786326522075, 0.4228737214584638, 0.37818034241853815, 0.6648389514814564, 0.5596890185548452, 0.48826718581379897, 0.4744227271809996, 0.5221410262544082, 0.5297685424743044, 0.560999867412615, 0.6676298070289522, 0.5945485942168256, 0.5645629308042662]
madeye_w1 = [0.749655633436244, 0.7906615293961148, 0.8243770425925753, 0.8596772486192881, 0.8230999521214389, 0.7156511198179627, 0.49141716948795267, 0.5275107608690363, 0.6904683839417067, 0.7597124355017383, 0.5421328306143696, 0.6496596843018181, 0.33078488749102347, 0.3409028908167233, 0.7212785065310063, 0.6395719302613178, 0.5914377547815662, 0.5876404359588544, 0.628530508024464, 0.6107881930340036, 0.6244837090410491, 0.7336237076480023, 0.6634459883122045, 0.5460505313924071]
dynamic_w1 = [0.8997183684532559, 0.9006617327367701, 0.9084258405670519, 0.9325482529292393, 0.8795459478784244, 0.8462920030049288, 0.890006851783558, 0.6897837238214728, 0.7867452405098018, 0.8680700840218903, 0.8742157889959814, 0.8471324295630259, 0.6133414260231739, 0.6237450060821041, 0.9055139216521, 0.6899586476912406, 0.7043358263528505, 0.7503795002091304, 0.7888546041901134, 0.6968569772320681, 0.7101572297628957, 0.7880187579635514, 0.8350520991192778, 0.8080207582243539]
fixed_w2 = [0.660789427925578, 0.881578947368421, 0.867296918767507, 0.8708708708708708, 0.8373983739837398, 0.8924731182795698, 0.9009009009009008, 0.7947506561679789, 0.59099998230433, 0.6940925862528052, 0.6715584952459694, 0.44090056285178236, 0.39826086956521733, 0.3422222222222222, 0.7006889974183151, 0.6788928053078996, 0.6017187940264863, 0.5208139173656415, 0.510031966265388, 0.7419804741980474, 0.7582846003898636, 0.7492378650744759, 0.6397715759417886, 0.6451107999011451]
madeye_w2 = [0.7364284472265692, 0.9487329434697855, 0.9114145658263305, 0.9219219219219219, 0.8760162601626016, 0.8774193548387096, 0.7537537537537538, 0.6968878890138732, 0.6827520305781174, 0.8067506054496811, 0.5765123329199393, 0.5104752970606629, 0.3876328502415458, 0.26211382113821136, 0.7495272392416095, 0.73344391457599, 0.6151028458720766, 0.5455420938179558, 0.6102292049241651, 0.7852161785216178, 0.7855750487329434, 0.8130834478510163, 0.6988118264714009, 0.7348491089326413]
dynamic_w2 = [0.9859154929577464, 1.0, 1.0073529411764706, 1.006006006006006, 0.9939024390243902, 0.9870967741935484, 0.9853633160719775, 0.9904761904761904, 0.9126187821839995, 0.9575487846627866, 1.003223458458979, 0.7016674532011955, 0.5987439613526571, 0.6061788617886178, 0.9425287356321839, 0.860377358490566, 0.8821689714167401, 0.9016154085119601, 0.8517581445963407, 0.9762900976290096, 1.0331384015594542, 1.0237564959168521, 0.9096435479414202, 0.8036905840678803]
fixed_w3 = [0.5863638669744959, 0.584303959801819, 0.766166409112514, 0.7105990567012668, 0.6814571367042873, 0.5861397484808285, 0.6557051556662636, 0.40240201532892017, 0.5654484062427779, 0.5735408155931173, 0.5545556684695496, 0.3175381367101051, 0.30571150945316006, 0.1968295324537835, 0.6071229516851665, 0.5892681252528984, 0.4108367653079963, 0.5484462012318391, 0.5118904789874772, 0.48045266975411066, 0.4996659728477276, 0.6159361568503345, 0.4483507186917712, 0.47983609086295437]
madeye_w3 = [0.6942035519854698, 0.6435704022097688, 0.8375518444156183, 0.7561982760783258, 0.7222800883417183, 0.6339966161131974, 0.730845501568274, 0.37910046155030175, 0.6803495726003335, 0.6442729497493832, 0.5165305440985283, 0.43888080498314663, 0.34691846715075236, 0.261151431165408, 0.4973643880861992, 0.6163951927176415, 0.4534600764744297, 0.5862019028133845, 0.6102602028666871, 0.5683867407451247, 0.5601254443350752, 0.6744816075547497, 0.5552569104268152, 0.4585309674548452]
dynamic_w3 = [0.8088487364957508, 0.820856152138617, 0.8871582300195222, 0.8140052566773628, 0.8005995440824926, 0.72801644359761, 0.8013639418350138, 0.536211362781627, 0.802159641003537, 0.766545962582363, 0.8020754018966272, 0.5510149716992243, 0.509529860081716, 0.4606856558228544, 0.7389932259919487, 0.6638469745269057, 0.5250210631514987, 0.6259449362158155, 0.6639754165489338, 0.6170732229307676, 0.636084638735579, 0.7471677165671505, 0.6541882411297679, 0.6677514259769958]
fixed_w4 = [0.6308128459351074, 0.7318671581628955, 0.7598910622103388, 0.5956456435184582, 0.467329688354356, 0.3931699756691149, 0.42794677895555056, 0.12405176599479209, 0.4699283451245948, 0.5774812456426051, 0.39146849424961816, 0.3932534577831174, 0.4181291962346, 0.2762168122396413, 0.5903050923845307, 0.409378374292402, 0.26913557794707116, 0.6288000885089301, 0.6266045080497002, 0.14489902676131752, 0.22122081001245178, 0.6434688572793595, 0.6336764597772843, 0.5759604129156515]
madeye_w4 = [0.707425713386163, 0.8024230198368674, 0.8334107380077832, 0.7519556528476836, 0.5473006091516815, 0.5136517007760198, 0.4886824322805128, 0.06306306306306306, 0.5926887732378351, 0.5386650870841445, 0.4356595612950797, 0.5480766708427078, 0.37771188559333807, 0.31600801363850617, 0.7055085325906006, 0.4913502066372247, 0.3244057746537529, 0.6935995055666262, 0.6753930121878229, 0.23642322548393752, 0.3073714366438378, 0.6551277617296857, 0.6682805804509836, 0.6401559739463274]
dynamic_w4 = [0.9037107109300758, 0.9408658894093019, 0.8755635964599209, 0.7821005767736872, 0.7689131198349637, 0.660915915979682, 0.6461682176579848, 0.2899340285167057, 0.7446593042835705, 0.7852923894686582, 0.7320635980306107, 0.7091573321700373, 0.6170121506515351, 0.5999852674043502, 0.7907983456893457, 0.5821463280732151, 0.4937664408662714, 0.7992561443930923, 0.6790351256890876, 0.3262252751582467, 0.44374122857876463, 0.7830510577500817, 0.7872447777015918, 0.8036934703952587]
fixed_w5 = [0.5946533713200378, 0.6682295244283549, 0.790247838265741, 0.6428875109914514, 0.5826599946034783, 0.4749426879121408, 0.500383605895417, 0.22702702702702704, 0.4614888280386176, 0.5525905477596302, 0.5338022393381827, 0.29681329849012783, 0.21530501089324616, 0.1430699008868023, 0.5870570036172469, 0.5362942612942614, 0.2153540903540903, 0.6219401391058244, 0.54875802358561, 0.12309305873379099, 0.08666131863788032, 0.5268795439507845, 0.6080094927414549, 0.39193232127391125]
madeye_w5 = [0.7048190719455086, 0.7480231442804546, 0.8964103032517355, 0.8090216021683754, 0.7069864514599228, 0.563899968989877, 0.5800794131502792, 0.16396396396396395, 0.6221182696755395, 0.688331733746258, 0.47570425046355724, 0.41644163763066205, 0.23507526242820362, 0.1842957746478873, 0.7223494157075238, 0.5737789987789987, 0.30552503052503055, 0.7247548293216919, 0.54875802358561, 0.20382023900330537, 0.11371536860707102, 0.5656123686098983, 0.5876400853868762, 0.3879531076203414]
dynamic_w5 = [0.7214896682712771, 0.7608211887744056, 0.9201873503024399, 0.8667976575743563, 0.8680399179074577, 0.756662100652084, 0.7571976579850596, 0.32432432432432434, 0.8175183849447524, 0.7887259206489379, 0.7936506655186022, 0.6069484005258545, 0.41318676965735784, 0.36376890975482523, 0.8351098881926897, 0.596193984039288, 0.46378146101903006, 0.804516266837545, 0.5960653331342985, 0.2580227743271222, 0.188772129129982, 0.692344862835689, 0.7753582654584082, 0.6164655297484798]
fixed_w6 = [0.5819007025212266, 0.5506409361437936, 0.7436727561526125, 0.657146019060178, 0.6511231934952528, 0.60441887659545, 0.5798477980262149, 0.31498080393802186, 0.44400707694712316, 0.5565093508442986, 0.5575334603125641, 0.47000246017935843, 0.33368244840359956, 0.23300203585536022, 0.46456317896712734, 0.505100151912626, 0.31832711635301325, 0.5269420020049261, 0.4992431439551509, 0.3385149158540495, 0.3640682459360819, 0.5285812155917441, 0.4528588290278892, 0.552586625999822]
madeye_w6 = [0.6762135731782697, 0.6601242162422687, 0.8153491394109793, 0.7538971544028894, 0.728078041555122, 0.6275198680157562, 0.6283092102686616, 0.29944375969732184, 0.5764844410973523, 0.6328515232347128, 0.6229406400339167, 0.5951333803332448, 0.34738925893501704, 0.29223486391875647, 0.43235375290613554, 0.5857574621559282, 0.3926601317049162, 0.555068000595003, 0.5778176057873653, 0.4181177983837688, 0.44752022628814936, 0.5999218349427569, 0.5115718917817035, 0.4698730996606915]
dynamic_w6 = [0.792899134497492, 0.7779034766744966, 0.8662789291491789, 0.7815119267358952, 0.7757665783897496, 0.7277838447333047, 0.6746860477801846, 0.4802729110889238, 0.6953094052840619, 0.7500830349910425, 0.8182797549698456, 0.7451925094213144, 0.5234481931456705, 0.48908094741411057, 0.5871984520180449, 0.6417934185546681, 0.5103193555665824, 0.6007447414941661, 0.656717111695912, 0.4940690890865297, 0.5263206536739127, 0.6560976079450582, 0.6076183484525743, 0.6996201327833229]
fixed_w7 = [0.5722201322860335, 0.5464831656710569, 0.5965519280379431, 0.6493142195576864, 0.5420671201949401, 0.5886153639093744, 0.5444887488900209, 0.39636649567083004, 0.4789249879551607, 0.5278592407784781, 0.344937548978743, 0.43094381344909827, 0.29348608804103443, 0.19878312837574838, 0.4290031177538937, 0.45587657248215296, 0.3269198201188593, 0.4983604784556696, 0.4691406314303638, 0.2640199991035174, 0.2806904554669398, 0.4910666528683255, 0.45566869610342114, 0.48837657075484453]
madeye_w7 = [0.6506368029847922, 0.679027707361921, 0.6693977042092945, 0.7570940703059104, 0.5967188272245634, 0.5594774223256158, 0.5843260922355346, 0.39061908964821557, 0.5916548803339448, 0.5785839781299463, 0.42055636381613215, 0.501381970710042, 0.2933204474783097, 0.25673142973149315, 0.3745360241584979, 0.542347720137206, 0.4179771585713215, 0.5174216702125467, 0.5198567431422638, 0.3214348425557457, 0.29746513956272247, 0.49367931822660666, 0.49554911384356914, 0.4063204628922908]
dynamic_w7 = [0.7894209477571672, 0.8200231484501801, 0.7568926212876743, 0.7932714446255736, 0.705500855156292, 0.733055620723529, 0.718569215790142, 0.53796276348069, 0.7454749300808239, 0.7093270887108234, 0.7183202164405116, 0.7951919798969767, 0.4893983923100785, 0.4404656463705866, 0.6986288780131571, 0.6369660922623397, 0.5502937974049507, 0.6712863126301423, 0.5768864149035742, 0.42225374091908746, 0.4453417171647102, 0.5737348494896577, 0.6319717820707392, 0.6166542161777694]
fixed_w8 = [0.6331897361732483, 0.6013472403486336, 0.6824607732563817, 0.6305305664005736, 0.5994172504638111, 0.5695837143626947, 0.588539873079466, 0.2253111534098332, 0.5727551819184626, 0.5554302234843929, 0.5876275365298165, 0.41315353165460544, 0.30001830433621146, 0.1611582704982624, 0.5249952311869712, 0.5583163428025615, 0.3060204017395621, 0.5901669451671363, 0.5735460045718622, 0.27727206039986957, 0.32544871865975133, 0.5943102789939779, 0.559744096232233, 0.5091856808645747]
madeye_w8 = [0.7065514078865525, 0.6947744905695443, 0.742372876098657, 0.7206465993113649, 0.6686088161728057, 0.6088778105850635, 0.628096674975359, 0.17897352419298324, 0.664957743418814, 0.5151115028229267, 0.5151519713322738, 0.49337316996159597, 0.34154509482741113, 0.23376896616938037, 0.5424053357925187, 0.6026488656504471, 0.37727442176756915, 0.6142414560156957, 0.625559223153966, 0.31867125205655566, 0.32019118050950723, 0.6370490595416919, 0.6027655193701963, 0.4918398038465352]
dynamic_w8 = [0.8181031272064123, 0.7527798783409702, 0.810341766604906, 0.7854392996639367, 0.7739147085277474, 0.7427935252138527, 0.698173420305718, 0.36254852360140116, 0.7922399361944668, 0.7603499563997558, 0.8412596729771744, 0.6629705185789808, 0.4858878410342939, 0.40686237803453734, 0.6020928430744099, 0.6498159025801954, 0.5007262687105356, 0.6994740409915362, 0.6548448522690606, 0.4306757906842238, 0.47763172287938965, 0.7307262185636809, 0.6750281197194475, 0.6775807522315317]
fixed_w9 = [0.6949445945797653, 0.6244512674228618, 0.7903472565812734, 0.7221691138974318, 0.6385671995805917, 0.6181881941321081, 0.6615378049771087, 0.6095208137566793, 0.5393893124506759, 0.6278852269809304, 0.4375869315333502, 0.40139508112873273, 0.4287042760432058, 0.2617503943456887, 0.5244040629980296, 0.5661839095481295, 0.5045155993944748, 0.5839528394984956, 0.49169435272396345, 0.5504908733305486, 0.5497214329608883, 0.6341138758732311, 0.5082713304773263, 0.4957677298220239]
madeye_w9 = [0.7127173409591291, 0.746386912508317, 0.8543547331740418, 0.7731655061357753, 0.7388395163082007, 0.6350305442974349, 0.678051941713699, 0.6267100155411356, 0.7012938212735805, 0.7506220495024538, 0.48848225065599216, 0.5444100536249821, 0.3611911413963896, 0.3022081488005621, 0.5081613056922225, 0.6105542035947261, 0.5611632621354239, 0.658941289987262, 0.5292159896070879, 0.6130937889597212, 0.6015267846404506, 0.7005530784215352, 0.6274099809249445, 0.5007488821942014]
dynamic_w9 = [0.8789002451864592, 0.8949166137003605, 0.9262540838785687, 0.8687137655516187, 0.7661349598415876, 0.7347903080400038, 0.725152603018113, 0.7890953025481985, 0.7685492686544959, 0.8119619489482868, 0.7417308080517993, 0.6901671148417737, 0.5969237980220599, 0.5850914062172867, 0.7032396374612507, 0.7270605465904332, 0.6138450182749948, 0.797958191440872, 0.6469827318953477, 0.6252595085351023, 0.6484376724287463, 0.7621015154882552, 0.6657882919952227, 0.7623442635049957]
fixed_w10 = [0.5840724745403205, 0.5476632995954176, 0.7148796360903332, 0.648167427550693, 0.731243459056311, 0.6411338530938907, 0.5530263480678327, 0.472017701053134, 0.5859889461221859, 0.5721200955537139, 0.6414801400520271, 0.6086793457220284, 0.6909138443256091, 0.6510011178180192, 0.6453228399800545, 0.49052261332481106, 0.44657842566166817, 0.565427839456435, 0.5109666674321844, 0.42479387211193836, 0.5471840307646336, 0.6400363026690886, 0.5609884480813349, 0.580607734735155, 0.5465385837434685]
madeye_w10 = [0.73600773759139, 0.7437317370017176, 0.8051894532281219, 0.7525954009484535, 0.832456030125978, 0.7443914667155054, 0.6446120148404155, 0.4134579634579635, 0.7837706238088037, 0.7375305383642613, 0.7299916457811193, 0.832284407665505, 0.5535254505842742, 0.40938952231909975, 0.7771003718251213, 0.49629826827629, 0.49983420749398194, 0.6886984487026543, 0.6625547441064683, 0.5491572478261151, 0.6542117355426851, 0.7248973885064912, 0.6660781048042695, 0.6368342359640203, 0.6922769659657273]
dynamic_w10 = [0.8230340701349639, 0.7717747032533181, 0.8687710601738559, 0.8189376707825102, 0.8938505471031555, 0.7944430740510892, 0.681309977953847, 0.5937459426632654, 0.8664161176900773, 0.7813299865972454, 1.0103572240075307, 0.9442526252150484, 0.8597793622499504, 0.8760657276995305, 0.861384017788138, 0.5199466024051659, 0.5474462958129978, 0.7220228581498557, 0.692910320841355, 0.616421801968118, 0.7116804431815846, 0.8000602112316897, 0.7570553962385189, 0.7747914792963577, 0.7624196013733691]












fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]


madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i] - fixed[i])
print('Distance from fixed')
print(all_medians)
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('Distance from dynamic')
print(all_medians)
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i])
print('MadEye accuracies ')
print(all_medians)
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 
print('num videos ', len(madeye_w1))


x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=22)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)
fig.set_size_inches(11, 6)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='best_fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='best_dynamic', color='#2ca25f')
ax.set_ylabel('Accuracy (%)', fontsize=28)
ax.set_xticks(x, labels, fontsize=18)
ax.legend( prop={'size': 16}, ncol=3  )

fig.tight_layout()
plt.savefig('data_0.1.pdf')



==> graph scripts/plot_data_0.2.py <==

# Mid FPS (15 fps -- 11 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']





fixed_w1 = [0.6612757880945053, 0.6102117359998688, 0.7613884834673901, 0.7721903579038236, 0.7153312174349243, 0.7509660134692491, 0.7507163460813197, 0.5255130456188991, 0.6016956169270604, 0.5762588825394694, 0.48643467131539875, 0.47050974495148395, 0.4228737214584638, 0.37818034241853815, 0.6648389514814564, 0.6073879394312492, 0.48826718581379897, 0.4571990262158802, 0.5613736283543711, 0.49063556804161884, 0.515290920963589, 0.6470444144493523, 0.49480368384900086, 0.4788425325553736]
madeye_w1 = [0.787279836966439, 0.7435873222390641, 0.8538158296028329, 0.8405304173620586, 0.8393600327922519, 0.7823013889704049, 0.5012307098562527, 0.5536464358249, 0.7546362633122399, 0.7122648805842733, 0.5644817930747473, 0.6121008126694824, 0.42491327366559206, 0.34411145868739007, 0.727661649320444, 0.6939556722364403, 0.6028803794369021, 0.5772299883176961, 0.6943560181903807, 0.5858935819056137, 0.5840893305508291, 0.7186261112942136, 0.6037842302207049, 0.5038018442941966]
dynamic_w1 = [0.8997183684532559, 0.8314027940714273, 0.9180085049853678, 0.9284172936268816, 0.8795459478784244, 0.8589235295800071, 0.890006851783558, 0.6897837238214728, 0.8389575644432135, 0.7387204594867207, 0.8742157889959814, 0.8040396172480127, 0.6133414260231739, 0.6237450060821041, 0.9055139216521, 0.7763028161208899, 0.7043358263528505, 0.6533362741183969, 0.8489159035079287, 0.599654527678344, 0.6501505493761928, 0.7275783659152822, 0.7109045706122009, 0.7646355190998194]
fixed_w2 = [0.7635541644931316, 0.881578947368421, 0.867296918767507, 0.8468468468468469, 0.8373983739837398, 0.8924731182795698, 0.9009009009009008, 0.7947506561679789, 0.5447611969351099, 0.7095616671104517, 0.6095494005787515, 0.44090056285178236, 0.43497584541062795, 0.3422222222222222, 0.7251081183299622, 0.7071394014790241, 0.6017187940264863, 0.5778191985088537, 0.5915119363395225, 0.6959553695955369, 0.7582846003898636, 0.6936020155112228, 0.6000046053237542, 0.6451107999011451]
madeye_w2 = [0.8725091288471569, 0.9649122807017543, 0.9138655462184874, 0.9099099099099098, 0.8821138211382114, 0.8817204301075268, 0.7567567567567567, 0.7037870266216724, 0.688202296897949, 0.8429000722735744, 0.563731569519085, 0.5486241400875547, 0.43371980676328503, 0.29024390243902437, 0.7787479650732573, 0.7692376805584352, 0.6346858269935193, 0.6474992233612924, 0.7134054274637829, 0.7531380753138075, 0.7855750487329434, 0.7666011151653004, 0.7041309754075711, 0.745338715435099]
dynamic_w2 = [0.9953051643192488, 1.0, 1.0073529411764706, 1.006006006006006, 0.9939024390243902, 0.9870967741935484, 0.9853633160719775, 0.9904761904761904, 0.8067809806940242, 1.0266651451177298, 0.9128279782329902, 0.7016674532011955, 0.6228985507246376, 0.6061788617886178, 0.9961685823754789, 0.9647798742138365, 0.8821689714167401, 0.9376514445479962, 0.9661565666870705, 0.7712691771269177, 1.0331384015594542, 0.8381588715664439, 0.8923275306254029, 0.8036905840678803]
fixed_w3 = [0.5656228945937107, 0.5562107886387667, 0.766166409112514, 0.747656403210708, 0.6814571367042873, 0.6624044334464961, 0.590882937608872, 0.5033524382661108, 0.43541787968324397, 0.6757932555823795, 0.5545556684695496, 0.3175381367101051, 0.29138058359372715, 0.2140894445603972, 0.6071229516851665, 0.5892681252528984, 0.4183385881375832, 0.5484462012318391, 0.5118904789874772, 0.4359043203407347, 0.45591004855937123, 0.5618537597654463, 0.4483507186917712, 0.47983609086295437]
madeye_w3 = [0.7292100993842943, 0.6556380272613672, 0.8480736486777178, 0.8136769570973593, 0.749610600865492, 0.7139046238549385, 0.6671698337049028, 0.5117121293476333, 0.5877762368427768, 0.7831602405527716, 0.5315583119896861, 0.46811395145817697, 0.34868312274654567, 0.2809730874374268, 0.5302525774738793, 0.6221772058054669, 0.46555696924208106, 0.6026279112146306, 0.6207330516153662, 0.5262644856604602, 0.5200926897117365, 0.6448879631747254, 0.5873506903539749, 0.47464557417284486]
dynamic_w3 = [0.7562605021636393, 0.755920594605176, 0.8871582300195222, 0.8713095151279604, 0.8005995440824926, 0.7924152060231395, 0.7239425792984019, 0.6201065692306923, 0.7261364631311207, 0.8585796578255482, 0.8020754018966272, 0.5510149716992243, 0.49456491014881665, 0.48520878146830304, 0.7389932259919487, 0.6638469745269057, 0.5447056497199576, 0.6259449362158155, 0.6639754165489338, 0.5584159179480865, 0.5600427377279737, 0.6781049030478942, 0.6541882411297679, 0.6677514259769958]
fixed_w4 = [0.5795133450820085, 0.6684720644748703, 0.6744489282967995, 0.5956456435184582, 0.5540939548403511, 0.5018976831635387, 0.5640179629666892, 0.2321598741029002, 0.541255529216975, 0.6154892529456787, 0.39146849424961816, 0.3567089180900187, 0.40119456258256164, 0.21432607539429605, 0.5903050923845307, 0.3867246738623147, 0.24941481826077197, 0.6288000885089301, 0.6266045080497002, 0.19392611492111067, 0.1851018047494002, 0.6017316509114142, 0.5831236030167799, 0.5122242533763882]
madeye_w4 = [0.6682929522061802, 0.7515538656159111, 0.7567771617954571, 0.758427568187515, 0.7042231476689131, 0.6409799773578362, 0.6495711961451746, 0.19036674469745335, 0.679449942630328, 0.6433245388691046, 0.46226059865702174, 0.5365839114972885, 0.3947339092874426, 0.2633060160422389, 0.7365791896124926, 0.48445015625998883, 0.3235566238194049, 0.7142836798455545, 0.678549224842818, 0.31837719079473104, 0.2812333304149453, 0.6537587078817484, 0.6449151421451343, 0.5794221059079367]
dynamic_w4 = [0.7043738418519423, 0.783154862977836, 0.8239575351070955, 0.7821005767736872, 0.8042788544318804, 0.7589746901159027, 0.7935421555377682, 0.33744768390437685, 0.854281735700497, 0.8501384258730436, 0.7320635980306107, 0.6334574862711115, 0.6081612230751172, 0.5380414651264009, 0.7907983456893457, 0.5821463280732151, 0.4937664408662714, 0.7992561443930923, 0.6790351256890876, 0.41162428019348385, 0.39938428740343773, 0.7267668954823998, 0.6831869832022819, 0.7803493797860398]
fixed_w5 = [0.5946533713200378, 0.720835731303568, 0.790247838265741, 0.6028310353267519, 0.5518548499194609, 0.491641426692211, 0.49032236355071, 0.22702702702702704, 0.4614888280386176, 0.5080314731125083, 0.5338022393381827, 0.29681329849012783, 0.21530501089324616, 0.1430699008868023, 0.5182464911712267, 0.5362942612942614, 0.2332112332112332, 0.5946951553259372, 0.54875802358561, 0.08644800406814136, 0.08666131863788032, 0.5268795439507845, 0.6080094927414549, 0.5089702669075913]
madeye_w5 = [0.7146920129678749, 0.8087645038522235, 0.901863354037267, 0.77790514263958, 0.6953855651221167, 0.6045232299804169, 0.6017363214213608, 0.16936936936936936, 0.6505015818596932, 0.683454930809614, 0.4996612466124661, 0.45891889276035613, 0.23685779362249954, 0.21063119457485652, 0.6793486297830489, 0.5811050061050063, 0.3300976800976801, 0.7006102233436126, 0.54875802358561, 0.19234680905161453, 0.11570344017764755, 0.5701528170376702, 0.589890610053602, 0.5371791151734175]
dynamic_w5 = [0.7214896682712771, 0.9013948451375355, 0.9201873503024399, 0.7908823076156027, 0.8213432433095396, 0.7910655936532398, 0.7295914933710208, 0.32432432432432434, 0.8175183849447524, 0.7211164458164616, 0.7936506655186022, 0.6069484005258545, 0.41318676965735784, 0.36376890975482523, 0.7160230560000271, 0.596193984039288, 0.46378146101903006, 0.7184795813475374, 0.5960653331342985, 0.18107315389924084, 0.188772129129982, 0.692344862835689, 0.7753582654584082, 0.8371529563829648]
fixed_w6 = [0.5819007025212266, 0.5960007938590492, 0.6462413066674343, 0.6858316655134356, 0.6511231934952528, 0.60441887659545, 0.5798477980262149, 0.43301558969792653, 0.4798313654103257, 0.5565093508442986, 0.37473003512471786, 0.47000246017935843, 0.2676696620443772, 0.23300203585536022, 0.46456317896712734, 0.4365320424699439, 0.38356278036890773, 0.5605020581564277, 0.47971366791278275, 0.3385149158540495, 0.42315261080973265, 0.4698069375008305, 0.44176251226251156, 0.552586625999822]
madeye_w6 = [0.696400221640404, 0.7134329969980242, 0.7246592939412386, 0.7842247418226342, 0.7400382963078311, 0.650466878087484, 0.6319325445046267, 0.4191280288040062, 0.6437992947613536, 0.6965555416770223, 0.4786116697196037, 0.6164854910446433, 0.3317884229515067, 0.3062417017471276, 0.45583913875605037, 0.5253175821338396, 0.4672644595549299, 0.6117100659740953, 0.5851261698405322, 0.4356884615322129, 0.5184323380890428, 0.5610838277577459, 0.5233956410674281, 0.531501772901404]
dynamic_w6 = [0.792899134497492, 0.8195843216218224, 0.7893479084232349, 0.812684746866204, 0.7757665783897496, 0.7277838447333047, 0.6746860477801846, 0.5459488693298108, 0.7203369515732811, 0.7500830349910425, 0.7110602189453723, 0.7451925094213144, 0.4938639550929075, 0.48908094741411057, 0.5871984520180449, 0.5551317612756409, 0.5829006881575108, 0.6948615048974772, 0.61215648532737, 0.4940690890865297, 0.5736463947450385, 0.5998473056970636, 0.5835244427900302, 0.6996201327833229]
fixed_w7 = [0.5722201322860335, 0.46500003980794435, 0.685190942851515, 0.6493142195576864, 0.5420671201949401, 0.47046274249090014, 0.514369656005916, 0.37170735387997045, 0.4626939834130812, 0.46861577936104537, 0.344937548978743, 0.4517631108312041, 0.29348608804103443, 0.19878312837574838, 0.4290031177538937, 0.3807971848948973, 0.27709842172315835, 0.4747157259381533, 0.4691406314303638, 0.2640199991035174, 0.33806742571282133, 0.5124519540990075, 0.44613744752380147, 0.4270207392074429]
madeye_w7 = [0.6826531531997106, 0.6001321988058493, 0.7631033188647491, 0.7610584632327372, 0.6394892402602157, 0.48597084628896847, 0.5612156567507737, 0.3715042239314081, 0.62085298306087, 0.5669415652011266, 0.43833078739563075, 0.5795016438589251, 0.31179110318478964, 0.26871848551494915, 0.4009417258712677, 0.46847716121142763, 0.38811953910930075, 0.49951762369379415, 0.521305830137004, 0.32925009280760376, 0.36953853891166866, 0.520122124952879, 0.5114450662773484, 0.3781350845236568]
dynamic_w7 = [0.7894209477571672, 0.7133579035179809, 0.8340137276967245, 0.7932714446255736, 0.705500855156292, 0.6636569965617667, 0.6888517148822246, 0.5292879431553843, 0.708582049775066, 0.654126285497356, 0.7183202164405116, 0.847787268454393, 0.4893983923100785, 0.4404656463705866, 0.6986288780131571, 0.539274992104835, 0.5079260584309082, 0.6064394791331824, 0.5768864149035742, 0.42225374091908746, 0.5133120500891559, 0.6263873901545587, 0.610398733914365, 0.6106996623599596]
fixed_w8 = [0.6190379632788722, 0.6013472403486336, 0.6824607732563817, 0.7138517277692213, 0.6947414711843384, 0.6183550723873373, 0.588539873079466, 0.27773254236315026, 0.5516747742277723, 0.6476352843355306, 0.5876275365298165, 0.41315353165460544, 0.23430561868733363, 0.18952710823838143, 0.5249952311869712, 0.522839847264096, 0.3605565261564493, 0.5901669451671363, 0.5735460045718622, 0.24592906052843938, 0.2635853598287629, 0.5564194063471988, 0.5244381011924294, 0.46565196918877677]
madeye_w8 = [0.7024010161585525, 0.7027338794304658, 0.7701180478869507, 0.808523747859508, 0.7945711902774657, 0.6834980042693686, 0.6401955386219358, 0.267392532967867, 0.6756509693188946, 0.6410358298046274, 0.5542339975038899, 0.5554065538877491, 0.282620919118463, 0.2668759933931274, 0.5557653265903203, 0.5701468263976235, 0.4441047847733287, 0.6353401425883707, 0.6366721903105396, 0.33241066684032566, 0.28871671474079436, 0.6140875555991107, 0.5722942084602843, 0.4763851732971024]
dynamic_w8 = [0.7733681085765489, 0.7527798783409702, 0.810341766604906, 0.845297635533317, 0.8249466755159227, 0.7799540162830557, 0.698173420305718, 0.41071721706584025, 0.7602818658466287, 0.8417969908342772, 0.8412596729771744, 0.6629705185789808, 0.4495359184760681, 0.44890623329216206, 0.6020928430744099, 0.6042643463267336, 0.5422572340697709, 0.6994740409915362, 0.6548448522690606, 0.3863297941275177, 0.44865671205058644, 0.6637657636486964, 0.6197904513486391, 0.6541003104981995]
fixed_w9 = [0.6573829640692314, 0.5376383522846586, 0.7903472565812734, 0.7221691138974318, 0.6385671995805917, 0.6868586056463618, 0.6615378049771087, 0.6095208137566793, 0.5528289771808529, 0.5569216533061134, 0.4375869315333502, 0.5113602638647952, 0.4287042760432058, 0.2617503943456887, 0.5244040629980296, 0.5264445938041953, 0.5045155993944748, 0.5588037196238774, 0.5255458020415763, 0.5666074050597398, 0.5497214329608883, 0.5823780242702079, 0.5082713304773263, 0.4957677298220239]
madeye_w9 = [0.7074613253748538, 0.6702084515901919, 0.8625060470871444, 0.794317029133068, 0.750147174887625, 0.7129293180657071, 0.6799881345402169, 0.6475926696326183, 0.7364857733742878, 0.6941687376912377, 0.527265879616299, 0.6743279713392191, 0.417342778341315, 0.32331324136593054, 0.5123090496189315, 0.573960816321134, 0.5708783073680088, 0.6438058997187659, 0.6152247897555274, 0.634319307847897, 0.6099583786172937, 0.6596264655908014, 0.6302827594988918, 0.5357288661496519]
dynamic_w9 = [0.850984438315274, 0.7933281800367133, 0.9262540838785687, 0.8687137655516187, 0.7661349598415876, 0.8021410212309759, 0.725152603018113, 0.7890953025481985, 0.8043879376293238, 0.7137096372068928, 0.7417308080517993, 0.8380100807125843, 0.5969237980220599, 0.5850914062172867, 0.7032396374612507, 0.6391304538416785, 0.6138450182749948, 0.725506937791467, 0.7084486171080921, 0.6629534096799816, 0.6484376724287463, 0.6896826264541197, 0.6657882919952227, 0.7623442635049957]
fixed_w10 = [0.5038843825131479, 0.592491588049437, 0.7429813563568322, 0.648167427550693, 0.731243459056311, 0.5941675734904764, 0.5530263480678327, 0.472017701053134, 0.6370469429219622, 0.6884763101723566, 0.5558731686940926, 0.5696013195250997, 0.6367134085957616, 0.6510011178180192, 0.610224416174219, 0.49052261332481106, 0.4627576118685821, 0.6527905717308577, 0.5637868198213024, 0.42479387211193836, 0.5471840307646336, 0.5765083891403682, 0.5045153596479623, 0.48477609057050414, 0.5465385837434685]
madeye_w10 = [0.6734644899587425, 0.7952758081335652, 0.8464728072477544, 0.7553700135957788, 0.8534814050053299, 0.7000749106614323, 0.64759365335355, 0.41964878205035683, 0.8461118355149836, 0.8558736814931299, 0.6858492776657089, 0.8187854884501226, 0.5065700138641317, 0.42624308815858103, 0.7562650599452492, 0.4988801440724515, 0.5289127192405612, 0.789151819273771, 0.7220997967549688, 0.5631274995423622, 0.6565785317025123, 0.6880759268951573, 0.6440041160019128, 0.5680445213093737, 0.6922769659657273]
dynamic_w10 = [0.7189891616715295, 0.8645015327735199, 0.8791808480265477, 0.8189376707825102, 0.8938505471031555, 0.7751692257254157, 0.681309977953847, 0.5937459426632654, 0.9222128385873126, 0.9099124011583105, 0.8332180143610558, 0.8885902554614211, 0.8525799168152108, 0.8760657276995305, 0.8071327991330673, 0.5199466024051659, 0.5474462958129978, 0.8975235476917564, 0.7738503450572414, 0.616421801968118, 0.7116804431815846, 0.692320032312981, 0.6637828620605191, 0.6856352127068405, 0.7624196013733691]


















fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]


madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i] - fixed[i])
print('Distance from fixed')
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('Distance from dynamic')
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i])
print('MadEye accuracies ')
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 
print('num videos ', len(madeye_w1))


x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=22)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)
fig.set_size_inches(11, 6)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='best_fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='best_dynamic', color='#2ca25f')
ax.set_ylabel('Accuracy (%)', fontsize=28)
ax.set_xticks(x, labels, fontsize=18)
ax.legend( prop={'size': 16}, ncol=3  )

fig.tight_layout()
plt.savefig('data_0.2.pdf')



==> graph scripts/plot_data_0.4.py <==

# Mid FPS (15 fps -- 11 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']















fixed_w1 = [0.7049249424752038, 0.6841216725420971, 0.7389786252558799, 0.7943174020539453, 0.7153312174349243, 0.7509660134692491, 0.7064331133122954, 0.5255130456188991, 0.47603487695002145, 0.5762588825394694, 0.43313204377805137, 0.4389799350084186, 0.3648106548285143, 0.32580717738819376, 0.61497757556223, 0.5596890185548452, 0.48826718581379897, 0.4571990262158802, 0.498284721695456, 0.49063556804161884, 0.5874008370039078, 0.6793940498635037, 0.49480368384900086, 0.6247400160090104]
madeye_w1 = [0.8488328651629335, 0.842023048125339, 0.849512767459544, 0.8769197953995634, 0.8440509023206434, 0.8080676606067786, 0.7182913018854074, 0.564107428179111, 0.6456849435872136, 0.7222862545347911, 0.635418767028785, 0.5994757173642188, 0.4073413973424601, 0.4207850504664183, 0.6804535896284857, 0.6602051376916003, 0.6117670949826197, 0.6101191389501783, 0.6598849591736855, 0.5931141894970744, 0.6789373690749954, 0.7589411008563085, 0.6198957555680072, 0.7308610862778304]
dynamic_w1 = [0.915635444250299, 0.9006617327367701, 0.9084258405670519, 0.9325482529292393, 0.8795459478784244, 0.8589235295800071, 0.7727202790474501, 0.6897837238214728, 0.735976276947875, 0.7387204594867207, 0.7863139734880054, 0.7129352033339842, 0.5961069608363585, 0.5919342121962713, 0.7595997780268827, 0.6899586476912406, 0.7043358263528505, 0.6533362741183969, 0.7044494636689613, 0.599654527678344, 0.7724402816664802, 0.8422710714532929, 0.7109045706122009, 0.812368839310367]
fixed_w2 = [0.7635541644931316, 0.7933073424301493, 0.8378851540616246, 0.8708708708708708, 0.8699186991869918, 0.8559139784946236, 0.8648648648648648, 0.7973753280839895, 0.6355222876962007, 0.6940925862528052, 0.69178035000689, 0.4682614133833646, 0.3193236714975845, 0.32666666666666666, 0.7251081183299622, 0.7071394014790241, 0.6017187940264863, 0.5208139173656415, 0.5915119363395225, 0.7196652719665272, 0.7056530214424951, 0.6936020155112228, 0.6397715759417886, 0.4667051102507071]
madeye_w2 = [0.9103112502173535, 0.9311890838206627, 0.8991596638655461, 0.9339339339339339, 0.9390243902439024, 0.8623655913978494, 0.7927927927927927, 0.7280839895013123, 0.8011537576754967, 0.8370928271647202, 0.8119057461761059, 0.6016260162601625, 0.3571980676328502, 0.36867208672086715, 0.7840099978622991, 0.7805584352754164, 0.6846999154691462, 0.6272755514134825, 0.7758416649663333, 0.7894002789400278, 0.7602339181286549, 0.7836760966055379, 0.7547204568481163, 0.6202597687893017]
dynamic_w2 = [0.9953051643192488, 1.0, 1.0073529411764706, 1.006006006006006, 0.9959349593495934, 0.9849462365591397, 0.9823603130689744, 1.0, 0.9964254746863442, 0.9575487846627866, 1.0597206336002218, 0.8298725814063237, 0.5552657004830918, 0.5736585365853658, 0.9961685823754789, 0.9647798742138365, 0.8821689714167401, 0.9016154085119601, 0.9661565666870705, 0.8716875871687586, 0.8070175438596491, 0.8381588715664439, 0.9096435479414202, 0.7818326605706125]
fixed_w3 = [0.5656228945937107, 0.584303959801819, 0.7948240651578654, 0.7673930805954869, 0.7307239174161848, 0.641070564032937, 0.590882937608872, 0.5033524382661108, 0.43541787968324397, 0.6533935504430962, 0.5956118069820217, 0.34952876569679103, 0.30571150945316006, 0.2140894445603972, 0.5608115025628373, 0.5892681252528984, 0.4108367653079963, 0.5791273875872185, 0.5118904789874772, 0.45300536341931896, 0.45591004855937123, 0.5618537597654463, 0.4483507186917712, 0.5173821796601967]
madeye_w3 = [0.7338857534323574, 0.7093533189109914, 0.8839529665908229, 0.8477541638153658, 0.8148554883917499, 0.7060378599243464, 0.6690722586610163, 0.5244577223357493, 0.6119694862416585, 0.7826300930667655, 0.7016345423141673, 0.5286445616526549, 0.3897964273284335, 0.29155251225558876, 0.5179472220502475, 0.6253003347683239, 0.4668295495909154, 0.6524802508631659, 0.6564493561709466, 0.5525311130346755, 0.5274572563625711, 0.6526682818330228, 0.621940088424956, 0.5888443014448564]
dynamic_w3 = [0.7562605021636393, 0.820856152138617, 0.9138506758746393, 0.8992836156479442, 0.8430103457112458, 0.7691560751886147, 0.7239425792984019, 0.6201065692306923, 0.7261364631311207, 0.8146211222997078, 0.8631684976813685, 0.6102626536690965, 0.509529860081716, 0.48520878146830304, 0.6450894867072017, 0.6638469745269057, 0.5250210631514987, 0.7512099135135486, 0.6639754165489338, 0.5864538800571987, 0.5600427377279737, 0.6781049030478942, 0.6541882411297679, 0.6822233582893362]
fixed_w4 = [0.5795133450820085, 0.6684720644748703, 0.7237972719885978, 0.5956456435184582, 0.6111262398493631, 0.4728508955007876, 0.5640179629666892, 0.12405176599479209, 0.5171602042009019, 0.5774812456426051, 0.4825971111318934, 0.47246375053252226, 0.40119456258256164, 0.2762168122396413, 0.5476790796168706, 0.4573964385268331, 0.33485364932356376, 0.5955863090503059, 0.6530289348928103, 0.14489902676131752, 0.22122081001245178, 0.6017316509114142, 0.5831236030167799, 0.5122242533763882]
madeye_w4 = [0.7115237740869111, 0.7542433542100238, 0.8251881208533172, 0.7621567884159193, 0.808713679564796, 0.6451051915443823, 0.6644067753603978, 0.08648648648648649, 0.6929381386091561, 0.6810686233631049, 0.6304526755460638, 0.6856158547044109, 0.4190069699789948, 0.35177428712566283, 0.719916841394844, 0.565923121093743, 0.450291097603011, 0.6956901391235126, 0.7143377957478529, 0.28071849810254645, 0.334517145660721, 0.6806447539475569, 0.6733836947186216, 0.6220929589048856]
dynamic_w4 = [0.7043738418519423, 0.783154862977836, 0.8795090921436839, 0.7821005767736872, 0.8077177187240858, 0.7264661966079655, 0.7935421555377682, 0.2899340285167057, 0.7999276259413296, 0.7852923894686582, 0.8388839440582732, 0.7631741053244451, 0.6081612230751172, 0.5999852674043502, 0.7251803643066042, 0.5821463280732151, 0.4937664408662714, 0.7097274906782954, 0.7764414814854076, 0.3262252751582467, 0.44374122857876463, 0.7267668954823998, 0.6831869832022819, 0.7803493797860398]
fixed_w5 = [0.5946533713200378, 0.6682295244283549, 0.6929586327284537, 0.6028310353267519, 0.5826599946034783, 0.4749426879121408, 0.4264553469277878, 0.1945945945945946, 0.4614888280386176, 0.5935113657257963, 0.42072814149194127, 0.28037166085946574, 0.1744711824123589, 0.12952269170579028, 0.5870570036172469, 0.43153235653235644, 0.22313797313797307, 0.6219401391058244, 0.5945369955714785, 0.08644800406814136, 0.04869031425482194, 0.5268795439507845, 0.5735857385930188, 0.5089702669075913]
madeye_w5 = [0.7289434674875286, 0.7611674247346765, 0.824644785450412, 0.7904190802534605, 0.7567709994194651, 0.6091386407371064, 0.5545124167171411, 0.14234234234234233, 0.6803567408990503, 0.778734912142268, 0.515760947083155, 0.459154810298103, 0.23391958803723512, 0.21563119457485652, 0.7628753703232931, 0.5581501831501832, 0.32887667887667893, 0.7427090926081672, 0.6223523411454446, 0.21046275108060003, 0.09516003394835663, 0.5829579112279156, 0.6401285771516363, 0.5909541144040413]
dynamic_w5 = [0.7214896682712771, 0.7608211887744056, 0.8527077497665733, 0.7908823076156027, 0.8680399179074577, 0.756662100652084, 0.6204926307288512, 0.3171171171171171, 0.8175183849447524, 0.8650726039381177, 0.6971827575072651, 0.5227553802707177, 0.3846207169736582, 0.33770213875847677, 0.8351098881926897, 0.596193984039288, 0.46378146101903006, 0.804516266837545, 0.7923610489127728, 0.18107315389924084, 0.1344315062008899, 0.692344862835689, 0.6782240353647702, 0.8371529563829648]
fixed_w6 = [0.5305947279105048, 0.5000075282778157, 0.7436727561526125, 0.657146019060178, 0.6511231934952528, 0.644008382429615, 0.6185496939709969, 0.43301558969792653, 0.44400707694712316, 0.5932511453695142, 0.5575334603125641, 0.36877640671064416, 0.33368244840359956, 0.24662317348848026, 0.48867037386915746, 0.48399825924581624, 0.38356278036890773, 0.5269420020049261, 0.5255194115454033, 0.386604873770805, 0.3640682459360819, 0.4698069375008305, 0.4528588290278892, 0.40270339063561045]
madeye_w6 = [0.6914646037195854, 0.6585319994176837, 0.8390613882374605, 0.7610644927508954, 0.7579793212794339, 0.704632367856293, 0.6772420198620228, 0.4409664142835711, 0.649169166508033, 0.7548119910362998, 0.6991084143266195, 0.5313763013114063, 0.4212602433606497, 0.3337476294579258, 0.5107898509475259, 0.5772526519628123, 0.4882233832625549, 0.5928450752781371, 0.6398499747054381, 0.5052937975160297, 0.4658241056494525, 0.5720241497662167, 0.5689581374398256, 0.4333588891403323]
dynamic_w6 = [0.7198870667959218, 0.7163885932803458, 0.8662789291491789, 0.7815119267358952, 0.7757665783897496, 0.762741651117603, 0.7334967644683668, 0.5459488693298108, 0.6953094052840619, 0.7917942423463333, 0.8182797549698456, 0.6242969790562677, 0.5234481931456705, 0.5189138203408791, 0.6041827941774518, 0.5933618945060268, 0.5829006881575108, 0.6007447414941661, 0.6998329357472677, 0.540150506300951, 0.5263206536739127, 0.5998473056970636, 0.6076183484525743, 0.6178216430838719]
fixed_w7 = [0.5208374343053683, 0.46500003980794435, 0.6564760997491842, 0.5939751666876419, 0.46954566234298173, 0.5886153639093744, 0.5444887488900209, 0.39636649567083004, 0.4626939834130812, 0.46861577936104537, 0.5379347834675954, 0.33672503634505885, 0.18871966063698467, 0.14008966101881948, 0.3936151594072982, 0.3807971848948973, 0.27709842172315835, 0.4747157259381533, 0.4930153781328863, 0.2640199991035174, 0.33806742571282133, 0.4910666528683255, 0.44613744752380147, 0.3024615857490844]
madeye_w7 = [0.6424808150960177, 0.6103173541992001, 0.7361007699259192, 0.7247283734401576, 0.5840860335185456, 0.6436480729162228, 0.593724651884305, 0.40370697263901123, 0.6459116589565489, 0.6063800755913282, 0.6586198231292447, 0.48381680774102764, 0.24241633172111154, 0.22604074991840878, 0.4053694540293036, 0.4813012253174404, 0.39613826948215813, 0.5068290943279092, 0.5562680416145005, 0.34887443128812357, 0.3770548656685621, 0.5243636958091217, 0.5252113666767522, 0.34887595199959764]
dynamic_w7 = [0.7333557733907856, 0.7133579035179809, 0.8187682682747714, 0.7743227783564298, 0.670751758281613, 0.733055620723529, 0.718569215790142, 0.53796276348069, 0.708582049775066, 0.654126285497356, 0.8550202145989367, 0.6913110897946536, 0.42865973574710625, 0.3985829539801734, 0.6717063679738522, 0.539274992104835, 0.5079260584309082, 0.6064394791331824, 0.6488489194171819, 0.42225374091908746, 0.5133120500891559, 0.5737348494896577, 0.610398733914365, 0.5670849340497955]
fixed_w8 = [0.600247670488803, 0.6013472403486336, 0.7287084802244622, 0.7138517277692213, 0.6585747542219239, 0.5695837143626947, 0.648570354074028, 0.31599229941357937, 0.5727551819184626, 0.6283679161967322, 0.5509269057701147, 0.3642119052069409, 0.2863499005351909, 0.18952710823838143, 0.5249952311869712, 0.5583163428025615, 0.3060204017395621, 0.5726046092333479, 0.6022069448189586, 0.24592906052843938, 0.32544871865975133, 0.5564194063471988, 0.5448259875212895, 0.3909151723759604]
madeye_w8 = [0.7066212460215199, 0.7099501480889712, 0.832358893198342, 0.8236693684502794, 0.7680309047472486, 0.6455057499014346, 0.7105537368314585, 0.3224051103949313, 0.7145005644066208, 0.7520647362632222, 0.6614459425217446, 0.52022490902334, 0.36411078185379986, 0.28628080451348764, 0.5695171053460603, 0.6140730531384743, 0.419898544732296, 0.635610726185176, 0.6742662047913934, 0.352562779376249, 0.3712492362448813, 0.6267130256894234, 0.6229170229756613, 0.45509796844907735]
dynamic_w8 = [0.7392135659376017, 0.7527798783409702, 0.8539307705626433, 0.845297635533317, 0.801066431046572, 0.7427935252138527, 0.7693494575869397, 0.42367282580265364, 0.7922399361944668, 0.800473720108149, 0.7830347571344656, 0.5983972934620113, 0.4738129608432935, 0.44890623329216206, 0.6020928430744099, 0.6498159025801954, 0.5007262687105356, 0.6476179807104994, 0.7517073804598424, 0.3863297941275177, 0.47763172287938965, 0.6637657636486964, 0.6490246132673573, 0.5921920245278198]
fixed_w9 = [0.6573829640692314, 0.6019304298533262, 0.7903472565812734, 0.7221691138974318, 0.6846918100732087, 0.6935744311280092, 0.6722935730076756, 0.6095208137566793, 0.5528289771808529, 0.6063449849250333, 0.4375869315333502, 0.5113602638647952, 0.36240256837848456, 0.2617503943456887, 0.49343110886212166, 0.5627625590693488, 0.5045155993944748, 0.5282269803701393, 0.5255458020415763, 0.5504908733305486, 0.5497214329608883, 0.5823780242702079, 0.5376200482491901, 0.41152016598366653]
madeye_w9 = [0.7378621562257007, 0.7685850904977897, 0.8821911732588292, 0.7999246768051911, 0.8040091716793056, 0.7398790169776103, 0.6952285697625555, 0.6564278647276148, 0.7445447454902147, 0.7554249498158596, 0.537360688456062, 0.6872436440586769, 0.4035494364535702, 0.3319189493274189, 0.5474531743248885, 0.6233355010351195, 0.5791476043778888, 0.6380672411420041, 0.6508220681905239, 0.6211410510226765, 0.6185236110240008, 0.6685288095556292, 0.6719545101660911, 0.5503259182217025]
dynamic_w9 = [0.850984438315274, 0.8677693191844799, 0.9262540838785687, 0.8687137655516187, 0.81812951931132, 0.8339321156856925, 0.8031589210145113, 0.7890953025481985, 0.8043879376293238, 0.7655847252168828, 0.7417308080517993, 0.8380100807125843, 0.5806301103486401, 0.5850914062172867, 0.6773653805776206, 0.6798051722401119, 0.6138450182749948, 0.657168127150851, 0.7084486171080921, 0.6252595085351023, 0.6484376724287463, 0.6896826264541197, 0.7059006698554212, 0.7072490961018372]
fixed_w10 = [0.5616219838267391, 0.5476632995954176, 0.7429813563568322, 0.648167427550693, 0.6875239367510688, 0.5941675734904764, 0.5530263480678327, 0.41609282308101203, 0.6370469429219622, 0.6884763101723566, 0.5558731686940926, 0.6086793457220284, 0.6367134085957616, 0.5812294507787465, 0.5499859493073292, 0.45121934943363506, 0.4627576118685821, 0.6312196925275142, 0.6032925950167329, 0.45645425921733573, 0.5132663166909185, 0.5765083891403682, 0.5609884480813349, 0.580607734735155, 0.5465385837434685]
madeye_w10 = [0.7413175843124753, 0.7578589184007141, 0.8594997256103266, 0.7621779259020226, 0.8217249960786042, 0.7089752591269932, 0.6498971314444297, 0.46856970538072895, 0.8613364921920323, 0.8728343116374907, 0.7100804178467849, 0.8822678732739708, 0.5958625470390178, 0.5136051866756093, 0.7098651866651374, 0.4704632668918383, 0.5355760206558016, 0.7769146658717729, 0.7723406159613053, 0.6034607669567382, 0.6276138573791131, 0.6943715825000607, 0.7152644540120567, 0.6964550744594891, 0.6922769659657273]
dynamic_w10 = [0.7856491925840583, 0.7717747032533181, 0.8791808480265477, 0.8189376707825102, 0.8777965123881561, 0.7751692257254157, 0.681309977953847, 0.5828401831354586, 0.9222128385873126, 0.9099124011583105, 0.8332180143610558, 0.9442526252150484, 0.8525799168152108, 0.8635273865414712, 0.7427731244729632, 0.5199466024051659, 0.5474462958129978, 0.8164339278763165, 0.8394236223546566, 0.6520958574196061, 0.6567075270551548, 0.692320032312981, 0.7570553962385189, 0.7747914792963577, 0.7624196013733691]








fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]


madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i] - fixed[i])
print('Distance from fixed')
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('Distance from dynamic')
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i])
print('MadEye accuracies ')
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 
print('num videos ', len(madeye_w1))


x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=22)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)
fig.set_size_inches(11, 6)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='best_fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='best_dynamic', color='#2ca25f')
ax.set_ylabel('Accuracy (%)', fontsize=28)
ax.set_xticks(x, labels, fontsize=18)
ax.legend( prop={'size': 16}, ncol=3  )

fig.tight_layout()
plt.savefig('data_0.4.pdf')



==> graph scripts/plot_data_0.6.py <==

# Mid FPS (15 fps -- 11 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']


fixed_w1 = [0.6612757880945053, 0.6841216725420971, 0.7613884834673901, 0.7721903579038236, 0.6205164165869157, 0.6346397264948442, 0.7064331133122954, 0.5535201442604438, 0.6016956169270604, 0.6471934201338408, 0.43313204377805137, 0.524786326522075, 0.3648106548285143, 0.32580717738819376, 0.6648389514814564, 0.6234129427798369, 0.4286332593275884, 0.4571990262158802, 0.498284721695456, 0.5297685424743044, 0.560999867412615, 0.6676298070289522, 0.5945485942168256, 0.6247400160090104]
madeye_w1 = [0.8091299581741105, 0.854953490140962, 0.8777665955201859, 0.8568483669109896, 0.7777853363120864, 0.7094367175169435, 0.7223684259426051, 0.5985764166882601, 0.7831966268530686, 0.7975431068382196, 0.6921219963797696, 0.6933357849167724, 0.46206905772042967, 0.44149523932579027, 0.7391307848850038, 0.7304716919258867, 0.5627374864589207, 0.61681196831286, 0.6772572960837434, 0.6469749502062697, 0.6582430253671325, 0.7700312468686166, 0.745085061652759, 0.7902062263794842]
dynamic_w1 = [0.8997183684532559, 0.9006617327367701, 0.9180085049853678, 0.9284172936268816, 0.8070001094119932, 0.7861249701583962, 0.7727202790474501, 0.7055139705265387, 0.8389575644432135, 0.8680700840218903, 0.7863139734880054, 0.8471324295630259, 0.5961069608363585, 0.5919342121962713, 0.9055139216521, 0.8340832364413621, 0.6300075881171794, 0.6533362741183969, 0.7044494636689613, 0.6968569772320681, 0.7101572297628957, 0.7880187579635514, 0.8350520991192778, 0.812368839310367]
fixed_w2 = [0.7371239784385324, 0.7316114359974009, 0.8378851540616246, 0.7867867867867867, 0.8699186991869918, 0.8559139784946236, 0.8648648648648648, 0.7973753280839895, 0.5447611969351099, 0.6341689172911357, 0.69178035000689, 0.4682614133833646, 0.39826086956521733, 0.32666666666666666, 0.7006889974183151, 0.6788928053078996, 0.6017187940264863, 0.5778191985088537, 0.510031966265388, 0.6959553695955369, 0.7348927875243665, 0.7164502677344453, 0.6000046053237542, 0.5775050113957767]
madeye_w2 = [0.9083289862632585, 0.9004873294346978, 0.9138655462184874, 0.8708708708708708, 0.9491869918699186, 0.8795698924731182, 0.8078078078078077, 0.7566554180727408, 0.7192405018491974, 0.7889738420378611, 0.8252377015295576, 0.6056910569105691, 0.4391304347826087, 0.4256910569105691, 0.7648529097396937, 0.7572327044025157, 0.7072414764722457, 0.702112457284871, 0.7222607631095694, 0.7726638772663876, 0.8011695906432748, 0.8148564974964065, 0.744703877682601, 0.7499244858170634]
dynamic_w2 = [0.9953051643192488, 0.9956140350877192, 1.0073529411764706, 0.990990990990991, 0.9959349593495934, 0.9849462365591397, 0.9823603130689744, 1.0, 0.8067809806940242, 0.8378282424841821, 1.0597206336002218, 0.8298725814063237, 0.5987439613526571, 0.5736585365853658, 0.9425287356321839, 0.860377358490566, 0.8821689714167401, 0.9376514445479962, 0.8517581445963407, 0.7712691771269177, 0.9376218323586745, 0.9517446176688937, 0.8923275306254029, 0.7982261031935634]
fixed_w3 = [0.5863638669744959, 0.631867039754684, 0.7150225269533326, 0.7673930805954869, 0.6814571367042873, 0.6624044334464961, 0.666591814312241, 0.5033524382661108, 0.5654484062427779, 0.6533935504430962, 0.5956118069820217, 0.3968428425943846, 0.30571150945316006, 0.2140894445603972, 0.5947810374040596, 0.595247088144425, 0.4183385881375832, 0.564467718941153, 0.5386875561820805, 0.48045266975411066, 0.45591004855937123, 0.6159361568503345, 0.4483507186917712, 0.5173821796601967]
madeye_w3 = [0.7680993438822356, 0.7957811610429932, 0.8113621918659153, 0.8498341650125493, 0.7701378501691563, 0.7375231706511856, 0.755671451390689, 0.5303408052745013, 0.751912912437451, 0.7945440126941217, 0.7430850195309697, 0.5825404256098902, 0.39727168244475597, 0.30024289254079084, 0.6032266374969703, 0.6368008043931532, 0.4779553442840645, 0.6604025312517755, 0.6906170913981482, 0.5957217356584165, 0.535939187070286, 0.7152423099256162, 0.6351267747397578, 0.6059109261620491]
dynamic_w3 = [0.8088487364957508, 0.8621809555742741, 0.8406334638652333, 0.8992836156479442, 0.8005995440824926, 0.7924152060231395, 0.8338717678670222, 0.6201065692306923, 0.802159641003537, 0.8146211222997078, 0.8631684976813685, 0.6588440433706647, 0.509529860081716, 0.48520878146830304, 0.6934939827623343, 0.6879817281322915, 0.5447056497199576, 0.6910051327525226, 0.7141585386204632, 0.6170732229307676, 0.5600427377279737, 0.7471677165671505, 0.6541882411297679, 0.6822233582893362]
fixed_w4 = [0.5795133450820085, 0.7284238913564722, 0.7237972719885978, 0.6365995964753713, 0.6111262398493631, 0.3931699756691149, 0.5397199374045103, 0.2321598741029002, 0.4699283451245948, 0.5408207388622175, 0.4825971111318934, 0.3567089180900187, 0.4181291962346, 0.299034778144947, 0.5903050923845307, 0.409378374292402, 0.24941481826077197, 0.5955863090503059, 0.6623205055802979, 0.16920149314663252, 0.22122081001245178, 0.6017316509114142, 0.6198858547951613, 0.5122242533763882]
madeye_w4 = [0.7175487117596331, 0.8417664671407021, 0.8361452927649481, 0.8426592600322902, 0.8175011938296097, 0.5792319213438222, 0.6540570567672026, 0.20282329573668156, 0.6781987359236825, 0.6909678083822899, 0.7138703964031887, 0.583772499690052, 0.4785992194033314, 0.3923815703833079, 0.770869860216975, 0.5467490711034169, 0.3942566423690085, 0.7075352142483837, 0.7433144706450066, 0.327155325973182, 0.34325894493171455, 0.7037219524191524, 0.7378966745702237, 0.6465510226502756]
dynamic_w4 = [0.7043738418519423, 0.909753305531413, 0.8795090921436839, 0.8478538510705514, 0.8077177187240858, 0.660915915979682, 0.7649818555747122, 0.33744768390437685, 0.7446593042835705, 0.7086115484274448, 0.8388839440582732, 0.6334574862711115, 0.6170121506515351, 0.6213522796016806, 0.7907983456893457, 0.5821463280732151, 0.4937664408662714, 0.7097274906782954, 0.8705111671947896, 0.37163540037668275, 0.44374122857876463, 0.7267668954823998, 0.730125513440709, 0.7803493797860398]
fixed_w5 = [0.6394701509644036, 0.720835731303568, 0.6929586327284537, 0.6428875109914514, 0.4868942199982011, 0.491641426692211, 0.49032236355071, 0.1945945945945946, 0.3541574216305401, 0.5935113657257963, 0.5545089858793324, 0.21547014130855596, 0.1744711824123589, 0.1430699008868023, 0.5182464911712267, 0.43153235653235644, 0.2332112332112332, 0.6219401391058244, 0.5905878986913473, 0.10818713450292397, 0.04869031425482194, 0.5694325827354201, 0.5735857385930188, 0.48859059074902084]
madeye_w5 = [0.786600954033904, 0.8244859061233334, 0.8349043965412252, 0.84247232873732, 0.6695067906231347, 0.6448363897420213, 0.6240864122753886, 0.15135135135135136, 0.5986313636150009, 0.7850012532847195, 0.7051383540151189, 0.40108280100658167, 0.27720736779560307, 0.23111371935315594, 0.7058134318314373, 0.5802503052503053, 0.34597069597069596, 0.7463669616991735, 0.6430295566502462, 0.24246758199847446, 0.09714810551893317, 0.6829052428753886, 0.6591904016648455, 0.6164688270750077]
dynamic_w5 = [0.9324499241357477, 0.9013948451375355, 0.8527077497665733, 0.8667976575743563, 0.7682512816739029, 0.7910655936532398, 0.7295914933710208, 0.3171171171171171, 0.70031575354156, 0.8650726039381177, 0.8908199691457682, 0.43674864884604153, 0.3846207169736582, 0.36376890975482523, 0.7160230560000271, 0.596193984039288, 0.46378146101903006, 0.804516266837545, 0.6938572921331541, 0.21997929606625258, 0.1344315062008899, 0.7476262198152014, 0.6782240353647702, 0.794630413660604]
fixed_w6 = [0.5598536276742623, 0.5506409361437936, 0.7137434552050562, 0.657146019060178, 0.5615421855955705, 0.60441887659545, 0.641572380762101, 0.3812508041461499, 0.44400707694712316, 0.5565093508442986, 0.5575334603125641, 0.47000246017935843, 0.31861552121327597, 0.24662317348848026, 0.4207926640317269, 0.4365320424699439, 0.31832711635301325, 0.5415333129716027, 0.4992431439551509, 0.386604873770805, 0.3640682459360819, 0.5285812155917441, 0.4117272570812431, 0.552586625999822]
madeye_w6 = [0.7294061650191032, 0.7248905094204627, 0.8134923955816721, 0.7641416350675803, 0.6826163696173614, 0.6703126507651764, 0.7135673486982869, 0.4131799636094958, 0.6603066434660222, 0.7279377438747232, 0.7282951361042022, 0.6408375188645301, 0.41477673750639293, 0.3454981292265191, 0.4735802293605125, 0.532034137568196, 0.4336616520495693, 0.6327300300893158, 0.639756294721582, 0.511696409683158, 0.47536008917059935, 0.6401947534455892, 0.544248738071231, 0.6375141853640749]
dynamic_w6 = [0.7604277398961505, 0.7779034766744966, 0.8400427563843377, 0.7815119267358952, 0.7262716298847215, 0.7277838447333047, 0.788138081495388, 0.5273417960160327, 0.6953094052840619, 0.7500830349910425, 0.8182797549698456, 0.7451925094213144, 0.5106567030047025, 0.5189138203408791, 0.5707156023356037, 0.5551317612756409, 0.5103193555665824, 0.6484837434830075, 0.656717111695912, 0.540150506300951, 0.5263206536739127, 0.6560976079450582, 0.5645775520242937, 0.6996201327833229]
fixed_w7 = [0.5722201322860335, 0.5729169257169566, 0.5965519280379431, 0.5125450436230358, 0.5788487695896315, 0.5886153639093744, 0.514369656005916, 0.39636649567083004, 0.4789249879551607, 0.46861577936104537, 0.5379347834675954, 0.4517631108312041, 0.2456234029663829, 0.14008966101881948, 0.3936151594072982, 0.45587657248215296, 0.27709842172315835, 0.4983604784556696, 0.4930153781328863, 0.30371813925560986, 0.2806904554669398, 0.5124519540990075, 0.44613744752380147, 0.48837657075484453]
madeye_w7 = [0.7013677533864269, 0.7265785370213671, 0.6781675661648813, 0.6496178677084077, 0.7165547705176035, 0.663582364785502, 0.5693568837929144, 0.41502963056361086, 0.6831896207758281, 0.6102440779230055, 0.7133454346808377, 0.6150693334904902, 0.34574067189010843, 0.24079201353320107, 0.42127757039320113, 0.5743849401261069, 0.3983469321059235, 0.5844098914543014, 0.5879586126815701, 0.4159338822730315, 0.3300646352052432, 0.589830810532653, 0.5488386159138964, 0.5985361536651217]
dynamic_w7 = [0.7894209477571672, 0.8383538884429356, 0.7568926212876743, 0.7170129112016008, 0.7421263874657416, 0.733055620723529, 0.6888517148822246, 0.53796276348069, 0.7454749300808239, 0.654126285497356, 0.8550202145989367, 0.847787268454393, 0.4617336331021655, 0.3985829539801734, 0.6717063679738522, 0.6369660922623397, 0.5079260584309082, 0.6712863126301423, 0.6488489194171819, 0.5016161114315176, 0.4453417171647102, 0.6263873901545587, 0.610398733914365, 0.6166542161777694]
fixed_w8 = [0.600247670488803, 0.6013472403486336, 0.7568175595907748, 0.6305305664005736, 0.6947414711843384, 0.5695837143626947, 0.588539873079466, 0.27773254236315026, 0.5516747742277723, 0.5554302234843929, 0.5509269057701147, 0.4617264299529982, 0.2863499005351909, 0.23647909403646528, 0.548405200081792, 0.5648061701566639, 0.3605565261564493, 0.5901669451671363, 0.591112555337113, 0.27727206039986957, 0.32544871865975133, 0.5798618514357614, 0.559744096232233, 0.5091856808645747]
madeye_w8 = [0.7205547572991561, 0.7128147047099053, 0.8688088164661989, 0.7442296276903313, 0.8098380860817904, 0.6614395145007272, 0.6540184053319784, 0.2970537895820142, 0.715491152534333, 0.7024043787487653, 0.6967429865474808, 0.6325516503921204, 0.37960367797882744, 0.34336382809031324, 0.5974780141238819, 0.6229806755922881, 0.4817561352102163, 0.6612556916773024, 0.6849796755173172, 0.3904857809543525, 0.38331901415077024, 0.6685961956531752, 0.6563304004227719, 0.6002013130168229]
dynamic_w8 = [0.7392135659376017, 0.7527798783409702, 0.8778346907997342, 0.7854392996639367, 0.8249466755159227, 0.7427935252138527, 0.698173420305718, 0.41071721706584025, 0.7602818658466287, 0.7603499563997558, 0.7830347571344656, 0.7102917609961312, 0.4738129608432935, 0.48481315230558053, 0.6246166495347515, 0.6979730578355378, 0.5422572340697709, 0.6994740409915362, 0.7058129776317291, 0.4306757906842238, 0.47763172287938965, 0.6965773550318788, 0.6750281197194475, 0.6775807522315317]
fixed_w9 = [0.5905663125913287, 0.5376383522846586, 0.69768460091162, 0.6636019120664219, 0.6846918100732087, 0.6935744311280092, 0.6722935730076756, 0.6420933420638129, 0.5393893124506759, 0.5569216533061134, 0.5459409730342317, 0.40139508112873273, 0.3085956938193988, 0.27876732122848835, 0.49343110886212166, 0.5264445938041953, 0.5251204044686951, 0.5588037196238774, 0.49169435272396345, 0.5666074050597398, 0.5651664756820407, 0.6197874967911235, 0.5376200482491901, 0.41152016598366653]
madeye_w9 = [0.6933810079040647, 0.7423371397319507, 0.7958385371724834, 0.7590227964166988, 0.8070353218896207, 0.7542182350499014, 0.7028946181574409, 0.7002501142961062, 0.7432662672364975, 0.7095178924040801, 0.7161320335586674, 0.5998900497248729, 0.39486205263976415, 0.35156645278454424, 0.5662244881784676, 0.6024086189482515, 0.6117579927193888, 0.6776391080715458, 0.6316476691820085, 0.6507890553505398, 0.6604941393144667, 0.710426584974186, 0.686162166883995, 0.5807015960349121]
dynamic_w9 = [0.7785300640184403, 0.7933281800367133, 0.8390507417947293, 0.7952940352717579, 0.81812951931132, 0.8339321156856925, 0.8031589210145113, 0.8121903268179916, 0.7685492686544959, 0.7137096372068928, 0.8676867728262851, 0.6901671148417737, 0.5605524953741264, 0.6161025107489452, 0.6773653805776206, 0.6391304538416785, 0.6662659097776198, 0.725506937791467, 0.6469827318953477, 0.6629534096799816, 0.6906675407899718, 0.7296115403854866, 0.7059006698554212, 0.7072490961018372]
fixed_w10 = [0.5616219838267391, 0.5476632995954176, 0.6377263998482494, 0.6181604761643236, 0.616062296409355, 0.5941675734904764, 0.5962094167582367, 0.41609282308101203, 0.565182988789402, 0.6083920131097209, 0.5558731686940926, 0.5696013195250997, 0.6909138443256091, 0.43493702958491687, 0.5499859493073292, 0.45121934943363506, 0.44657842566166817, 0.565427839456435, 0.5109666674321844, 0.42479387211193836, 0.5730098898398513, 0.6169799167765134, 0.5609884480813349, 0.48477609057050414, 0.5465385837434685]
madeye_w10 = [0.7454129284461337, 0.7608276571199402, 0.7631197358319246, 0.7441558734694033, 0.7726932946864707, 0.7227530112788999, 0.6984766484218407, 0.4768773143773143, 0.798073801252857, 0.8141517376245444, 0.7943891741548994, 0.8567004613498516, 0.6651115072291544, 0.4628639988076609, 0.7182084563268412, 0.4851819527643702, 0.5291266366167277, 0.7181719420659711, 0.6891914152258978, 0.5801278273779303, 0.6919267389823791, 0.7411495684779758, 0.728438487505982, 0.6109009991064549, 0.6922769659657273]
dynamic_w10 = [0.7856491925840583, 0.7717747032533181, 0.7972998548566056, 0.8132689878516219, 0.8184264501931605, 0.7751692257254157, 0.7840801598602054, 0.5828401831354586, 0.810889801216278, 0.8439658225578436, 0.8332180143610558, 0.8885902554614211, 0.8597793622499504, 0.8036279901632014, 0.7427731244729632, 0.5199466024051659, 0.5474462958129978, 0.7220228581498557, 0.692910320841355, 0.616421801968118, 0.7668885716998524, 0.7502741357746691, 0.7570553962385189, 0.6856352127068405, 0.7624196013733691]





















fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]


madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i] - fixed[i])
print('Distance from fixed')
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('Distance from dynamic')
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i])
print('MadEye accuracies ')
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 
print('num videos ', len(madeye_w1))


x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=22)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)
fig.set_size_inches(11, 6)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='best_fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='best_dynamic', color='#2ca25f')
ax.set_ylabel('Accuracy (%)', fontsize=28)
ax.set_xticks(x, labels, fontsize=18)
ax.legend( prop={'size': 16}, ncol=3  )


fig.tight_layout()


plt.savefig('data_0.6.pdf')



==> graph scripts/plot_data_0.99.py <==

# Mid FPS (15 fps -- 11 frames per time step 1 frame to server)


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1', 'W2', 'W3', 'W4', 'W5', 'W6', 'W7', 'W8', 'W9', 'W10']






fixed_w1 = [0.49876828971168125, 0.6584908640908013, 0.6548010127363614, 0.711652738540747, 0.6205164165869157, 0.6346397264948442, 0.7251139318873504, 0.41747599912582745, 0.47603487695002145, 0.6471934201338408, 0.5074616241561809, 0.47050974495148395, 0.32329288086134017, 0.18759957037785394, 0.6394145887047891, 0.5596890185548452, 0.4286332593275884, 0.4744227271809996, 0.5221410262544082, 0.5297685424743044, 0.5874008370039078, 0.6793940498635037, 0.5275089257220175, 0.4788425325553736]
madeye_w1 = [0.8012094615221812, 0.8587434915033583, 0.8048727093763477, 0.8216993040893957, 0.8013695166859676, 0.759173933944431, 0.7457979887229524, 0.5037747180595256, 0.706227086086965, 0.8164388179248367, 0.7943447049312196, 0.6618120156808618, 0.4469056082528017, 0.4268006282586837, 0.7265193763804548, 0.6811444456615215, 0.5747012436118775, 0.6667030045066448, 0.7235047056287963, 0.6664468938946051, 0.702532066078126, 0.7950703429596602, 0.7161631886951269, 0.7206025592895567]
dynamic_w1 = [0.8381095761009925, 0.8941977455763301, 0.8514624615038217, 0.8456470178440627, 0.8070001094119932, 0.7861249701583962, 0.8727482292194247, 0.5953987927954975, 0.735976276947875, 0.8680700840218903, 0.926988344857885, 0.8040396172480127, 0.5534356170266063, 0.5476216251571597, 0.8668939883115924, 0.6899586476912406, 0.6300075881171794, 0.7503795002091304, 0.7888546041901134, 0.6968569772320681, 0.7724402816664802, 0.8422710714532929, 0.7870904943254945, 0.7646355190998194]
fixed_w2 = [0.660789427925578, 0.7316114359974009, 0.7815126050420168, 0.7867867867867867, 0.7749023750080021, 0.8043010752688171, 0.7976874512307582, 0.7501312335958005, 0.59099998230433, 0.6341689172911357, 0.6095494005787515, 0.4682614133833646, 0.3193236714975845, 0.29555555555555557, 0.7404337888280466, 0.7071394014790241, 0.481825866441251, 0.4454178316247282, 0.5310616880908657, 0.7419804741980474, 0.7056530214424951, 0.7164502677344453, 0.5346320346320347, 0.4667051102507071]
madeye_w2 = [0.8895496435402539, 0.9517543859649122, 0.8771008403361344, 0.8948948948948948, 0.9126016260162602, 0.8408602150537634, 0.8018018018018018, 0.8059242594675665, 0.7997204084160605, 0.8003474203405733, 0.7895135731018326, 0.6418073796122576, 0.44096618357487927, 0.44644986449864493, 0.8390804597701149, 0.8037735849056603, 0.6403212172442941, 0.6209381795588692, 0.7663061960144189, 0.8437935843793584, 0.7855750487329434, 0.8371282124184555, 0.7277793128856959, 0.7280665623197956]
dynamic_w2 = [0.9859154929577464, 0.9956140350877192, 0.9779411764705882, 0.990990990990991, 0.975609756097561, 0.9634408602150537, 0.9560899482159324, 0.9619047619047618, 0.9126187821839995, 0.8378282424841821, 0.9128279782329902, 0.8298725814063237, 0.5552657004830918, 0.5248780487804877, 1.0268199233716475, 0.9647798742138365, 0.8013011213181208, 0.8092264678471575, 0.9326259946949601, 0.9762900976290096, 0.8070175438596491, 0.9517446176688937, 0.840379478677351, 0.7818326605706125]
fixed_w3 = [0.6035106606485195, 0.584303959801819, 0.7150225269533326, 0.7105990567012668, 0.6814571367042873, 0.5861397484808285, 0.666591814312241, 0.40240201532892017, 0.43541787968324397, 0.5735408155931173, 0.4609849751996207, 0.34952876569679103, 0.23849152070983407, 0.1428717028795181, 0.5947810374040596, 0.539778613542334, 0.37681293680262834, 0.5791273875872185, 0.5386875561820805, 0.48045266975411066, 0.4996659728477276, 0.6159361568503345, 0.4483507186917712, 0.3978770609051967]
madeye_w3 = [0.8233736170771089, 0.7786507046333595, 0.8246104178151414, 0.8015468233074455, 0.7823587430274368, 0.6741291653038569, 0.7953710590030139, 0.4508926081444526, 0.6975563570042176, 0.749023268530118, 0.6784331033033383, 0.5557075278498005, 0.380207699801111, 0.32309827179175316, 0.673469699302207, 0.6049681977616623, 0.45165572642934554, 0.71229818679465, 0.7015197683470207, 0.6170254380231418, 0.5999259766152767, 0.7387932373322317, 0.6607990507649121, 0.5603884721333618]
dynamic_w3 = [0.8545969952436188, 0.820856152138617, 0.8406334638652333, 0.8140052566773628, 0.8005995440824926, 0.72801644359761, 0.8338717678670222, 0.536211362781627, 0.7261364631311207, 0.766545962582363, 0.7305706020868156, 0.6102626536690965, 0.4700174230612396, 0.41674648082287025, 0.6934939827623343, 0.6195849057013473, 0.4899722511849386, 0.7512099135135486, 0.7141585386204632, 0.6170732229307676, 0.636084638735579, 0.7471677165671505, 0.6541882411297679, 0.573053903198842]
fixed_w4 = [0.6308128459351074, 0.7318671581628955, 0.7237972719885978, 0.6509153033477111, 0.467329688354356, 0.3931699756691149, 0.42794677895555056, 0.12405176599479209, 0.541255529216975, 0.6154892529456787, 0.5064712646495401, 0.3932534577831174, 0.3168716817720853, 0.21432607539429605, 0.6227832952590776, 0.3867246738623147, 0.26913557794707116, 0.6288000885089301, 0.6623205055802979, 0.19392611492111067, 0.23145335803202519, 0.6669539962918001, 0.6336764597772843, 0.5122242533763882]
madeye_w4 = [0.8345067519134192, 0.8645358151285346, 0.851620022569023, 0.8815122165290865, 0.722388328529959, 0.6280450245433382, 0.5745916001197023, 0.11143915338217947, 0.7931212925192006, 0.8023477598254631, 0.783480736648748, 0.6650022712352702, 0.46225498091180517, 0.4246582889514124, 0.823713355230641, 0.5432092105036684, 0.4545120295441663, 0.7693109211252976, 0.7914201703745383, 0.3934467045234574, 0.380625309232256, 0.8073157904181834, 0.7969006423088278, 0.696582899593851]
dynamic_w4 = [0.9037107109300758, 0.9408658894093019, 0.8795090921436839, 0.8821412849864968, 0.7689131198349637, 0.660915915979682, 0.6461682176579848, 0.2899340285167057, 0.854281735700497, 0.8501384258730436, 0.9213950756523629, 0.7091573321700373, 0.5819785303498429, 0.5380414651264009, 0.8425362943441044, 0.5821463280732151, 0.4937664408662714, 0.7992561443930923, 0.8705111671947896, 0.41162428019348385, 0.48752858177274516, 0.8325993419754405, 0.7872447777015918, 0.7803493797860398]
fixed_w5 = [0.6394701509644036, 0.7314780779108268, 0.6929586327284537, 0.6428875109914514, 0.4868942199982011, 0.3584140092124136, 0.500383605895417, 0.11891891891891893, 0.3541574216305401, 0.5525905477596302, 0.42072814149194127, 0.29681329849012783, 0.12000297088532383, 0.08841940532081377, 0.5870570036172469, 0.3897435897435897, 0.2153540903540903, 0.6487246852764091, 0.5945369955714785, 0.12309305873379099, 0.10853010591422227, 0.5971007628536986, 0.5834318871902073, 0.39193232127391125]
madeye_w5 = [0.8525248059730816, 0.8701782233361184, 0.8398033126293996, 0.8583285741481057, 0.7221719364518687, 0.5314377510722564, 0.6796217780469749, 0.1063063063063063, 0.6427099025158866, 0.7667449351219029, 0.6421747967479672, 0.4930543457220288, 0.275702119231531, 0.20299687010954615, 0.7898848363100436, 0.5724664224664225, 0.336965811965812, 0.8062811219245196, 0.6800470219435736, 0.29439994914823286, 0.211944706032809, 0.739696100847383, 0.7281630705691683, 0.5821535499017398]
dynamic_w5 = [0.9324499241357477, 0.9348202295863117, 0.8527077497665733, 0.8667976575743563, 0.7682512816739029, 0.6970691893897236, 0.7571976579850596, 0.28648648648648645, 0.70031575354156, 0.7887259206489379, 0.6971827575072651, 0.6069484005258545, 0.3536007130124777, 0.2658815858111633, 0.8351098881926897, 0.596193984039288, 0.46378146101903006, 0.8931222716168046, 0.7923610489127728, 0.2580227743271222, 0.25371580043548236, 0.7990683484678491, 0.7229204597696813, 0.6164655297484798]
fixed_w6 = [0.5819007025212266, 0.5000075282778157, 0.6462413066674343, 0.6037424057945499, 0.5615421855955705, 0.541114654234753, 0.641572380762101, 0.31498080393802186, 0.49436995206645973, 0.5565093508442986, 0.4410252547667034, 0.40287744029778727, 0.2676696620443772, 0.17249233130336147, 0.4207926640317269, 0.4365320424699439, 0.31832711635301325, 0.5605020581564277, 0.5255194115454033, 0.386604873770805, 0.39816716614379777, 0.5285812155917441, 0.4528588290278892, 0.40270339063561045]
madeye_w6 = [0.774084198155835, 0.6809170266794982, 0.777026771985738, 0.7148591261844354, 0.7029661685029078, 0.6453790817748877, 0.7357012855829488, 0.3697618364493236, 0.7522989247009146, 0.7472520374608242, 0.7104038424859335, 0.6045385289044369, 0.40470026289960537, 0.3565025743390311, 0.5130401682269452, 0.5493326410757943, 0.44596335252235136, 0.6893494648067676, 0.6817633889914249, 0.5481557723024233, 0.5298893373561137, 0.6651154952351545, 0.6308689901944845, 0.5858427937954329]
dynamic_w6 = [0.792899134497492, 0.7163885932803458, 0.7893479084232349, 0.7451523572655718, 0.7262716298847215, 0.6936056046469424, 0.788138081495388, 0.4802729110889238, 0.7542699367969572, 0.7500830349910425, 0.7623063160700871, 0.6903142924564549, 0.4938639550929075, 0.453585133779415, 0.5707156023356037, 0.5551317612756409, 0.5103193555665824, 0.6948615048974772, 0.6998329357472677, 0.540150506300951, 0.5522730090077885, 0.6560976079450582, 0.6076183484525743, 0.6178216430838719]
fixed_w7 = [0.5881997299209882, 0.5729169257169566, 0.685190942851515, 0.5125450436230358, 0.5788487695896315, 0.47046274249090014, 0.5444887488900209, 0.28799021481538095, 0.4789249879551607, 0.5536686860018198, 0.41110841033975654, 0.33672503634505885, 0.18871966063698467, 0.14008966101881948, 0.3936151594072982, 0.40681185815271426, 0.3398051989773054, 0.5132393553591552, 0.5108783048903647, 0.30371813925560986, 0.3666207209919236, 0.5251823708270273, 0.45566869610342114, 0.3024615857490844]
madeye_w7 = [0.749644805986962, 0.7638714427781846, 0.7761679627994083, 0.6582607693472724, 0.7390288900957562, 0.57473407369224, 0.6156757293457091, 0.32831240313848653, 0.7336280721125394, 0.7293701833416657, 0.6706195750621785, 0.5232859030574148, 0.3130596856325167, 0.2659387003536855, 0.45023225181705545, 0.5374465729146047, 0.4879437584064702, 0.6386610112334072, 0.6329749106934821, 0.44862650204069277, 0.44527728387285004, 0.6690923372513117, 0.6205540728410073, 0.5091669546033406]
dynamic_w7 = [0.8211555376202043, 0.8383538884429356, 0.8340137276967245, 0.7170129112016008, 0.7421263874657416, 0.6636569965617667, 0.718569215790142, 0.4866451490562794, 0.7454749300808239, 0.7620706659730608, 0.790708673169904, 0.6913110897946536, 0.42865973574710625, 0.3985829539801734, 0.6717063679738522, 0.5846411840058776, 0.5981511488311676, 0.7368506967062176, 0.7193412939334936, 0.5016161114315176, 0.5770675520004013, 0.6721898152418295, 0.6319717820707392, 0.5670849340497955]
fixed_w8 = [0.6331897361732483, 0.668228187822399, 0.6824607732563817, 0.6305305664005736, 0.5994172504638111, 0.5122588855154677, 0.6692223013599667, 0.2253111534098332, 0.45910513177500617, 0.5554302234843929, 0.448524464509847, 0.41315353165460544, 0.23430561868733363, 0.18952710823838143, 0.5578851907228076, 0.5648061701566639, 0.3060204017395621, 0.608677718994386, 0.6022069448189586, 0.27727206039986957, 0.2635853598287629, 0.5943102789939779, 0.559744096232233, 0.3909151723759604]
madeye_w8 = [0.8170074961553438, 0.800728501264061, 0.8073392841094533, 0.7516000222189312, 0.7544008201742982, 0.6400069276314645, 0.7685770071982696, 0.24914870532648103, 0.6822116242055728, 0.7302459858125102, 0.6597198775871019, 0.6051007957566646, 0.38059132098724624, 0.30939259222137594, 0.6231965072747282, 0.6301884994704167, 0.4489563203359388, 0.7042465295204311, 0.724511403693129, 0.43423750831042734, 0.3540667888496421, 0.7220653769758267, 0.704081586779842, 0.5424404756131275]
dynamic_w8 = [0.8181031272064123, 0.8482669154418032, 0.810341766604906, 0.7854392996639367, 0.7739147085277474, 0.6953590841737867, 0.8255797971678867, 0.36254852360140116, 0.7319985468609517, 0.7603499563997558, 0.7282649693462417, 0.6629705185789808, 0.4495359184760681, 0.44890623329216206, 0.6442762793608598, 0.6979730578355378, 0.5007262687105356, 0.7423269663470782, 0.7517073804598424, 0.4306757906842238, 0.44865671205058644, 0.7307262185636809, 0.6750281197194475, 0.5921920245278198]
fixed_w9 = [0.5905663125913287, 0.5376383522846586, 0.69768460091162, 0.7309227387894466, 0.6385671995805917, 0.6181881941321081, 0.6787712556294763, 0.5463131504018187, 0.5528289771808529, 0.6278852269809304, 0.5459409730342317, 0.43708927643273343, 0.3085956938193988, 0.1992549589278182, 0.4517800697219751, 0.5661839095481295, 0.5373337247500205, 0.5839528394984956, 0.5255458020415763, 0.5786754870014793, 0.5859836649370422, 0.6341138758732311, 0.5493958633288842, 0.41152016598366653]
madeye_w9 = [0.7382954602751017, 0.761346930032986, 0.8124854265122623, 0.8389985417192802, 0.7670814163665294, 0.7052914179701211, 0.733459310632885, 0.6151098933354593, 0.800435342177316, 0.8034351306090595, 0.7526902941132311, 0.6539494841143781, 0.4392180854780805, 0.44720010761635237, 0.5433769568978182, 0.6838298499811954, 0.6425455325332887, 0.7257669893724025, 0.6734142136959117, 0.6931024859491511, 0.6998701276900596, 0.7498191576366625, 0.7348901493560935, 0.6758410075867278]
dynamic_w9 = [0.7785300640184403, 0.7933281800367133, 0.8390507417947293, 0.8869663002368326, 0.7661349598415876, 0.7347903080400038, 0.8469909880007301, 0.7029461828376277, 0.8043879376293238, 0.8119619489482868, 0.8676867728262851, 0.7802260452936466, 0.5605524953741264, 0.5483887562109157, 0.5971377754230134, 0.7270605465904332, 0.7142772113455507, 0.797958191440872, 0.7084486171080921, 0.6953565155443591, 0.7290482254041245, 0.7621015154882552, 0.7428918322843596, 0.7072490961018372]
fixed_w10 = [0.5840724745403205, 0.592491588049437, 0.6377263998482494, 0.5641615775820269, 0.616062296409355, 0.5549319058368157, 0.6023716714363099, 0.34214430405375273, 0.5859889461221859, 0.6083920131097209, 0.6414801400520271, 0.42947557749387005, 0.4604103782927315, 0.43493702958491687, 0.5499859493073292, 0.45121934943363506, 0.4097291537970439, 0.565427839456435, 0.5637868198213024, 0.5637868198213024, 0.42479387211193836, 0.6400363026690886, 0.5609884480813349, 0.5397135456598103, 0.5465385837434685]
madeye_w10 = [0.7998449802408931, 0.8146328685859701, 0.8029796036210407, 0.6998218449271394, 0.8025888425455953, 0.696685490558317, 0.7347201312783388, 0.43960863084878826, 0.8459487023691481, 0.832182344462226, 0.8995448478920878, 0.79909262485482, 0.6419623687858982, 0.6501414412400328, 0.7267312374660162, 0.49129461808033226, 0.5184490980141732, 0.726387618393506, 0.7467458531251632, 0.7454128183438526, 0.5925603812635735, 0.7871857540508737, 0.7606418637802588, 0.7280493899378354, 0.6922769659657273]
dynamic_w10 = [0.8230340701349639, 0.8645015327735199, 0.7972998548566056, 0.7286059216278822, 0.8184264501931605, 0.7045201735888378, 0.799347592199567, 0.5179788472111307, 0.8664161176900773, 0.8439658225578436, 1.0103572240075307, 0.799700656506638, 0.8130318875024757, 0.8036279901632014, 0.7427731244729632, 0.5199466024051659, 0.5474462958129978, 0.7220228581498557, 0.7738503450572414, 0.7738503450572414, 0.616421801968118, 0.8000602112316897, 0.7570553962385189, 0.7125123492524305, 0.7624196013733691]

















fixed_w1 = [ x * 100 for x in fixed_w1 ]
fixed_w2 = [ x * 100 for x in fixed_w2 ]
fixed_w3 = [ x * 100 for x in fixed_w3 ]
fixed_w4 = [ x * 100 for x in fixed_w4 ]
fixed_w5 = [ x * 100 for x in fixed_w5 ]
fixed_w6 = [ x * 100 for x in fixed_w6 ]
fixed_w7 = [ x * 100 for x in fixed_w7 ]
fixed_w8 = [ x * 100 for x in fixed_w8 ]
fixed_w9 = [ x * 100 for x in fixed_w9 ]
fixed_w10 = [ x * 100 for x in fixed_w10 ]

madeye_w1 = [ x * 100 for x in madeye_w1 ]
madeye_w2 = [ x * 100 for x in madeye_w2 ]
madeye_w3 = [ x * 100 for x in madeye_w3 ]
madeye_w4 = [ x * 100 for x in madeye_w4 ]
madeye_w5 = [ x * 100 for x in madeye_w5 ]
madeye_w6 = [ x * 100 for x in madeye_w6 ]
madeye_w7 = [ x * 100 for x in madeye_w7 ]
madeye_w8 = [ x * 100 for x in madeye_w8 ]
madeye_w9 = [ x * 100 for x in madeye_w9 ]
madeye_w10 = [ x * 100 for x in madeye_w10 ]


dynamic_w1 = [ x * 100 for x in dynamic_w1 ]
dynamic_w2 = [ x * 100 for x in dynamic_w2 ]
dynamic_w3 = [ x * 100 for x in dynamic_w3 ]
dynamic_w4 = [ x * 100 for x in dynamic_w4 ]
dynamic_w5 = [ x * 100 for x in dynamic_w5 ]
dynamic_w6 = [ x * 100 for x in dynamic_w6 ]
dynamic_w7 = [ x * 100 for x in dynamic_w7 ]
dynamic_w8 = [ x * 100 for x in dynamic_w8 ]
dynamic_w9 = [ x * 100 for x in dynamic_w9 ]
dynamic_w10 = [ x * 100 for x in dynamic_w10 ]


fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
median(fixed_w6), 
median(fixed_w7), 
median(fixed_w8), 
median(fixed_w9), 
median(fixed_w10),
]





fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
low(fixed_w6), 
low(fixed_w7), 
low(fixed_w8), 
low(fixed_w9), 
low(fixed_w10),
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
high(fixed_w6), 
high(fixed_w7), 
high(fixed_w8), 
high(fixed_w9), 
high(fixed_w10),
]

madeye  = [ 
median(madeye_w1), 
median(madeye_w2), 
median(madeye_w3), 
median(madeye_w4), 
median(madeye_w5), 
median(madeye_w6), 
median(madeye_w7), 
median(madeye_w8), 
median(madeye_w9), 
median(madeye_w10),
]


madeye_min  = [ 
low(madeye_w1), 
low(madeye_w2), 
low(madeye_w3), 
low(madeye_w4), 
low(madeye_w5), 
low(madeye_w6), 
low(madeye_w7), 
low(madeye_w8), 
low(madeye_w9), 
low(madeye_w10),
]

madeye_max  = [ 
high(madeye_w1), 
high(madeye_w2), 
high(madeye_w3), 
high(madeye_w4), 
high(madeye_w5), 
high(madeye_w6), 
high(madeye_w7), 
high(madeye_w8), 
high(madeye_w9), 
high(madeye_w10),
]



dynamic  = [ 
median(dynamic_w1), 
median(dynamic_w2), 
median(dynamic_w3), 
median(dynamic_w4), 
median(dynamic_w5), 
median(dynamic_w6), 
median(dynamic_w7), 
median(dynamic_w8), 
median(dynamic_w9), 
median(dynamic_w10),
]

dynamic_min  = [ 
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
low(dynamic_w6), 
low(dynamic_w7), 
low(dynamic_w8), 
low(dynamic_w9), 
low(dynamic_w10),
]
dynamic_max  = [ 
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
high(dynamic_w6), 
high(dynamic_w7), 
high(dynamic_w8), 
high(dynamic_w9), 
high(dynamic_w10),
]




fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
    fixed[5] - fixed_min[5],
    fixed[6] - fixed_min[6],
    fixed[7] - fixed_min[7],
    fixed[8] - fixed_min[8],
    fixed[9] - fixed_min[9],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
    fixed_max[5] - fixed[5],
    fixed_max[6] - fixed[6],
    fixed_max[7] - fixed[7],
    fixed_max[8] - fixed[8],
    fixed_max[9] - fixed[9],
]

madeye_err_min = [
    madeye[0] - madeye_min[0],
    madeye[1] - madeye_min[1],
    madeye[2] - madeye_min[2],
    madeye[3] - madeye_min[3],
    madeye[4] - madeye_min[4],
    madeye[5] - madeye_min[5],
    madeye[6] - madeye_min[6],
    madeye[7] - madeye_min[7],
    madeye[8] - madeye_min[8],
    madeye[9] - madeye_min[9],
]

madeye_err_max = [
    madeye_max[0] - madeye[0],
    madeye_max[1] - madeye[1],
    madeye_max[2] - madeye[2],
    madeye_max[3] - madeye[3],
    madeye_max[4] - madeye[4],
    madeye_max[5] - madeye[5],
    madeye_max[6] - madeye[6],
    madeye_max[7] - madeye[7],
    madeye_max[8] - madeye[8],
    madeye_max[9] - madeye[9],
]






dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
    dynamic[5] - dynamic_min[5],
    dynamic[6] - dynamic_min[6],
    dynamic[7] - dynamic_min[7],
    dynamic[8] - dynamic_min[8],
    dynamic[9] - dynamic_min[9],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
    dynamic_max[5] - dynamic[5],
    dynamic_max[6] - dynamic[6],
    dynamic_max[7] - dynamic[7],
    dynamic_max[8] - dynamic[8],
    dynamic_max[9] - dynamic[9],
]



fixed_err = [fixed_err_min, fixed_err_max]
madeye_err = [madeye_err_min, madeye_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i] - fixed[i])

print('Distance from fixed')
print(all_medians)
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append(dynamic[i] - madeye[i])
print('Distance from dynamic')
print(all_medians)
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 

all_medians = []
for i in range(0,len(madeye)):
    all_medians.append( madeye[i])
print('MadEye accuracies ')
print(all_medians)
print('MIN : ', min(all_medians))
print('MED : ', median(all_medians))
print('MAX : ', max(all_medians)) 
print('num videos ', len(madeye_w1))


x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=22)
# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)
fig.set_size_inches(11, 6)
rects3 = ax.bar(x - width, fixed, width, yerr=fixed_err,label='best_fixed', color='#ccece6')
rects3 = ax.bar(x , madeye, width, yerr=madeye_err,label='MadEye', color='#99d8c9')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='best_dynamic', color='#2ca25f')
ax.set_ylabel('Accuracy (%)', fontsize=28)
ax.set_xticks(x, labels, fontsize=18)
ax.legend( prop={'size': 16}, ncol=3  )

fig.tight_layout()
plt.savefig('data_0.99.pdf')



==> graph scripts/query_accuracies.py <==


# FIGURE 5
import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = ['Model', 'Query', 'Object' ]


# BEST RESULTS

# Change model to FRCNN, use base trace
data_workload_1_1 = [
    0.1077526122047111, 0.2020899470899471, 0.22847871118345253, 0.0964180030585503, 0.19375572611726788, 0.08316781421523645, 0.1349019942740185, 0.2916184365403115, 0.3687330372563531, 0.23862652377145144, 0.1610048, # seattle-dt-2
]
# Change model to SSD, use base trace
data_workload_1_2 = [
    0.11753968253968272, 0.030158730158730163, 0.20369971264367825, 0.263038793103449, 0.11111111111111116, 0.14089743589743609, 0.49529477279477274, 0.49479166666666663, 0.3079933074265976, 0.5732689210950079, 0.48035,
]

# Change query
data_workload_2_1 = [
    0.055259354605189825, 0.017726540770019117, 0.07444388720229034, 0.13322757037223254, 0.0, 0.09562287923534618, 0.06235148644592581, 0.060333871931578464, 0.028697675102507314, 0.11386854380194411, 0.06696286013,
]
data_workload_2_2 = [
    0.10212765957446812, 0.45197740112994356, 0.24050632911392394, 0.08585365853658533, 0.0, 0.2214765100671141, 0.10099337748344372, 0.18421052631578955, 0.4672131147540983, 0.14367816091954022, 0.0222222222222,
]

data_workload_3_1 = [
    0.10484693877551021, 0.12301587301587313, 0.04400143678160906, 0.13362068965517238, 0.20518527185193802, 0.29544871794871763, 0.49775047025047026, 0.22009940261235605, 0.11299037749814977, 0.11118012422360202, 0.047982,
]
data_workload_3_2 = [
    0.050336667300952875, 0.1480158730158725, 0.13407224958949082, 0.08234126984126977, 0.09353260186593515, 0.11396493896493931, 0.17716269144840613, 0.0774341254810007, 0.08390376984126968, 0.13411835748792245, 0.09765686,
]

data_workload_1_1 = [ d * 100 for d in data_workload_1_1]
data_workload_1_2 = [ d * 100 for d in data_workload_1_2]

data_workload_2_1 = [ d * 100 for d in data_workload_2_1]
data_workload_2_2 = [ d * 100 for d in data_workload_2_2]

data_workload_3_1 = [ d * 100 for d in data_workload_3_1]
data_workload_3_2 = [ d * 100 for d in data_workload_3_2]



workload_1 = [
median(data_workload_1_1),
median(data_workload_2_1),
median(data_workload_3_1),
]

workload_2 = [
median(data_workload_1_2),
median(data_workload_2_2),
median(data_workload_3_2),
]



workload_1_min = [
low(data_workload_1_1),
low(data_workload_2_1),
low(data_workload_3_1),
]

workload_1_max = [
high(data_workload_1_1),
high(data_workload_2_1),
high(data_workload_3_1),
]

workload_2_min = [
low(data_workload_1_2),
low(data_workload_2_2),
low(data_workload_3_2),
]

workload_2_max = [
high(data_workload_1_2),
high(data_workload_2_2),
high(data_workload_3_2),
]


workload_1_err_min = [
    workload_1[0] - workload_1_min[0],
    workload_1[1] - workload_1_min[1],
    workload_1[2] - workload_1_min[2],
]

workload_1_err_max = [
    workload_1_max[0] - workload_1[0],
    workload_1_max[1] - workload_1[1],
    workload_1_max[2] - workload_1[2],
]

workload_2_err_min = [
    workload_2[0] - workload_2_min[0],
    workload_2[1] - workload_2_min[1],
    workload_2[2] - workload_2_min[2],
]

workload_2_err_max = [
    workload_2_max[0] - workload_2[0],
    workload_2_max[1] - workload_2[1],
    workload_2_max[2] - workload_2[2],
]

workload_1_err = [workload_1_err_min, workload_1_err_max]
workload_2_err = [workload_2_err_min, workload_2_err_max]




x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

fig.set_size_inches(7, 5)

print('Workload 2 ', workload_2)
rects3 = ax.bar(x - width/2, workload_1, width, yerr=workload_1_err,label=['FRCNN', 'detection', 'cars'], color=['#99d8c9', '#9ecae1', '#bdbdbd'] )
rects3 = ax.bar(x + width/2, workload_2, width, yerr=workload_2_err,label=['SSD', 'aggregate counting', 'cars + people'], color=[ '#006d2c', '#08519c', '#252525'] )





ax.tick_params(axis='both', labelsize=18)
ax.set_xticks(x, labels, fontsize=18)
# Remove annoying space at top of graph
ax.set_ylim(0, 60.0-1e-10)





# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Accuracy wins foregone (%)', fontsize=24)

#ax.set_title('Ground truth ranks (lower is better)', fontsize=18)




fig.tight_layout()




#get handles and labels
handles, legend_labels = plt.gca().get_legend_handles_labels()

#Reorder  items in legend
order = [0,3,1,4,2,5]
new_handles = [handles[idx] for idx in order]
new_labels = [legend_labels[idx] for idx in order]
plt.legend( new_handles, new_labels, prop={'size':11}, ncol=3) 





plt.savefig('query_accuracies.jpg')


==> graph scripts/query_improvements_car_cdf.py <==
# FIGURE 14

import numpy as np
import matplotlib.pyplot as plt
  
# No of Data points
  
  
fig, ax = plt.subplots()


fig.set_size_inches(10, 8.8)
#
#fixed_w1 = [0.8666666666666667, 1.0, 0.9915966386554622, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9921259842519685, 0.7391304347826086, 0.8695652173913043, 0.9146341463414634, 0.29878048780487804, 0.19333333333333333, 0.03333333333333333, 0.4389799350084186, 0.32329288086134017, 0.18759957037785394]
#madeye_w1 = [0.9555555555555556, 1.0, 0.9915966386554622, 1.0, 0.9921259842519685, 1.0, 1.0, 0.9448818897637795, 0.7391304347826086, 0.9420289855072463, 0.8902439024390244, 0.23780487804878048, 0.19333333333333333, 0.04666666666666667, 0.5687874124751344, 0.41103740596325217, 0.36973518096276403]
#dynamic_w1 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666, 0.7129352033339842, 0.5534356170266063, 0.5476216251571597]
#fixed_w2 = [0.9703703703703703, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9758454106280193, 1.0, 0.6095494005787515, 0.9207317073170732, 0.4266666666666667, 0.38, 0.18759957037785394]
#madeye_w2 = [0.9851851851851852, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9758454106280193, 1.0, 0.6836847182031142, 0.9634146341463414, 0.4266666666666667, 0.36666666666666664, 0.36501557179660304]
#dynamic_w2 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9128279782329902, 1.0, 0.4666666666666667, 0.42, 0.5476216251571597]
#fixed_w3 = [0.9037037037037037, 0.9851851851851852, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.8888888888888888, 1.0, 0.8170731707317073, 0.7560975609756098, 0.3466666666666667, 0.23333333333333334]
#madeye_w3 = [0.9777777777777777, 1.0, 0.9915966386554622, 1.0, 1.0, 1.0, 1.0, 1.0, 0.8647342995169082, 1.0, 0.7682926829268293, 0.573170731707317, 0.2866666666666667, 0.17333333333333334]
#dynamic_w3 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
#fixed_w4 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9939024390243902, 0.9866666666666667, 0.9666666666666667]
#madeye_w4 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9903381642512077, 1.0, 1.0, 0.9939024390243902, 0.8, 0.4866666666666667]
#dynamic_w4 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
#fixed_w5 = [0.7228395061728395, 0.7090123456790123, 0.8430472188875549, 0.898639455782313, 0.8499343832020996, 0.8796520273619508, 0.9351518560179977, 0.828740157480315, 0.5941798941798941, 0.8308373590982289, 0.83130081300813, 0.2627032520325203, 0.13222222222222224, 0.018888888888888886]
#madeye_w5 = [0.7654320987654329, 0.7812345679012347, 0.9093837535014005, 0.7396625316793382, 0.7653262092238468, 0.9318096449775837, 0.7622234720659912, 0.6052493438320208, 0.6132045088566828, 0.7297331492983666, 0.8196138211382115, 0.18394308943089432, 0.11111111111111109, 0.04111111111111111]
#dynamic_w5 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666]
#fixed_w6 = [0.9002292768959433, 0.7545772540216982, 0.9681176680188046, 0.973025597185261, 0.9100979947436639, 0.9430480909600801, 0.9819276524000933, 0.9431676154117097, 0.7528847829572461, 0.9388249297669585, 0.36368473167106513, 0.8301103368176543, 0.4172222222222222, 0.36]
#madeye_w6 = [0.9097178130511462, 0.8698265726043504, 0.9823845155777927, 0.8569848918588413, 0.9827418425843624, 0.9661182416346314, 0.9965282748747316, 0.979457113315381, 0.8934533394678322, 0.985323211410168, 0.4089871877802672, 0.9266260162601626, 0.4066666666666667, 0.31333333333333335]
#dynamic_w6 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.6999199109072884, 1.0, 0.4666666666666667, 0.42]
#fixed_w7 = [0.6137830687830687, 0.7544003527336859, 0.7134146341463414, 0.8855023827712901, 0.902453954619309, 0.9021730390050996, 0.9631233595800522, 0.8183914510686165, 0.6736599953991258, 0.5088505230298683, 0.6989837398373984, 0.6781504065040652, 0.33166666666666667, 0.21055555555555552]
#madeye_w7 = [0.8189770723104054, 0.8595414462081126, 0.7654471544715448, 0.9005426412989436, 0.9829137835043346, 0.9597449412334906, 0.7437678244764856, 0.875740532433446, 0.6797676558546123, 0.5494950871882635, 0.5869918699186992, 0.5127032520325204, 0.23666666666666666, 0.17055555555555554]
#dynamic_w7 = [1.0, 1.0, 0.9815950920245399, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9951690821256038, 0.690076877199918, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
#fixed_w8 = [0.8854729015840127, 0.8048698899171897, 0.9560321421405394, 0.9823442078263933, 0.9563202239896655, 0.9622325511871203, 0.961460761350465, 0.9515386625622844, 0.8648027830998846, 0.9424903338586206, 0.8461769260549751, 0.8264711575687181, 0.909777777777778, 0.8426031746031746]
#madeye_w8 = [0.9194682272460051, 0.9743299909966578, 0.9859080155188071, 0.9264059596293522, 0.9934185599567539, 0.9883110747170153, 0.9974539240287272, 0.968107472142905, 0.95721203782798, 0.9685751580679117, 0.8099617692605494, 0.896234998064266, 0.6650000000000001, 0.30792063492063493]
#dynamic_w8 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
#fixed_w9 = [0.6468932173761761, 0.8704107349209945, 0.8057237736352311, 0.8706489357174035, 0.7714509103042256, 0.8634925894249189, 0.9392957115777781, 0.7415514163300941, 0.6439811380585051, 0.7936747722118369, 0.7609062217939957, 0.2562744480885196, 0.12663379015733653, 0.02127146639694776]
#madeye_w9 = [0.8568330474333793, 0.9051361635811778, 0.9020256241479544, 0.9052159161253288, 0.808115852474336, 0.9059783757382885, 0.7944176241696941, 0.5606366638594339, 0.609389692723923, 0.8243570787482419, 0.7635875392066105, 0.17632271069287755, 0.14160062575164695, 0.037450769902648354]
#dynamic_w9 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666]
#fixed_w10 = [0.8292744411792808, 0.8199691916860428, 0.918814869035509, 0.9622487138689982, 0.9140816671437643, 0.9624125119873013, 0.9942831585294504, 0.8902901424799845, 0.504253237974344, 0.9580057823887246, 0.4255214407424704, 0.8077648237147949, 0.40681140803692084, 0.3451596596564733]
#madeye_w10 = [0.796005784017412, 0.9543749724081355, 0.9675155459650178, 0.942395554959678, 0.9824340063923022, 0.9631487652995628, 0.9975614886442199, 0.9378709315419307, 0.6381384712949567, 0.9764163914327686, 0.4730064621654236, 0.915540000533205, 0.4235469689472741, 0.2993517515124408]
#dynamic_w10 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.7278995694357531, 1.0, 0.7314413395593814, 1.0, 0.4666666666666667, 0.42]
#fixed_w11 = [0.7165629812504287, 0.7999351018470785, 0.896965398996977, 0.9472183689801766, 0.9056164060033149, 0.9106788511362284, 0.9752243470214276, 0.7731424160091414, 0.728519781091085, 0.8899772016863954, 0.8380045862140076, 0.6461462845341293, 0.3063471280018073, 0.1982731361509476]
#madeye_w11 = [0.8869065608210212, 0.8896418741808237, 0.9620089141474797, 0.9565857103343506, 0.986172479137188, 0.9669021102379791, 0.7192138091774918, 0.8677314403615713, 0.7029071965677278, 0.9538391265401949, 0.7014710110151179, 0.5114510250118135, 0.21288499817070433, 0.16017580989815522]
#dynamic_w11 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
#fixed_w12 = [0.8816844784676782, 0.9794295117579406, 0.9517324393450335, 0.9555100216293261, 0.9714481612480775, 0.9645110379442601, 0.9681026155061909, 0.9390393829159729, 0.8036590577213156, 0.9162025870431767, 0.7777837083733353, 0.7423238884194461, 0.8816714933711722, 0.8181217270942883]
#madeye_w12 = [0.8903195080870184, 0.9162111778816, 0.9488222762578324, 0.890055837423634, 0.9719932959412371, 0.9431951308933421, 0.9622571106156048, 0.9520923543583466, 0.8815922517259167, 0.9639738895100751, 0.8384693987718352, 0.8785474987334999, 0.5552696816470507, 0.3996108362589888]
#dynamic_w12 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
#fixed_w13 = [0.43661971830985913, 0.618421052631579, 0.49264705882352944, 0.5405405405405406, 0.5426829268292683, 0.6774193548387096, 0.7027027027027027, 0.6285714285714286, 0.2271062271062271, 0.2047244094488189, 0.211864406779661, 0.25, 0.21739130434782608, 0.0975609756097561]
#madeye_w13 = [0.5070422535211268, 0.5921052631578947, 0.6470588235294118, 0.7117117117117117, 0.6463414634146342, 0.6258064516129033, 0.27927927927927926, 0.2857142857142857, 0.4981684981684982, 0.45144356955380577, 0.5, 0.38461538461538464, 0.15942028985507245, 0.12195121951219512]
#dynamic_w13 = [0.9859154929577465, 1.0, 1.0220588235294117, 1.018018018018018, 0.9817073170731707, 0.9612903225806452, 0.963963963963964, 1.0, 0.8901098901098901, 0.8871391076115486, 1.1016949152542372, 1.2115384615384615, 0.6086956521739131, 0.6585365853658537]
#fixed_w14 = [0.44176706827309237, 0.5904761904761905, 0.5741935483870968, 0.53125, 0.5545454545454546, 0.5622489959839357, 0.5813008130081301, 0.6116504854368932, 0.19505494505494506, 0.2533013205282113, 0.23778501628664495, 0.09885931558935361, 0.1044776119402985, 0.12209302325581395]
#madeye_w14 = [0.714859437751004, 0.5095238095238095, 0.8419354838709677, 0.7857142857142857, 0.7727272727272727, 0.46184738955823296, 0.42276422764227645, 0.5145631067961165, 0.5155677655677655, 0.5102040816326531, 0.4788273615635179, 0.35361216730038025, 0.16417910447761194, 0.28488372093023256]
#dynamic_w14 = [1.0321285140562249, 1.0238095238095237, 1.032258064516129, 1.0223214285714286, 1.0, 0.9558232931726908, 1.008130081300813, 0.9805825242718447, 0.8562271062271062, 0.9651860744297719, 1.254071661237785, 0.55893536121673, 0.5, 0.5755813953488372]
#fixed_w15 = [0.43333333333333335, 0.5865384615384616, 0.5956521739130435, 0.5696969696969697, 0.5931558935361216, 0.5370370370370371, 0.65, 0.6440677966101694, 0.1455026455026455, 0.2547864506627393, 0.23853211009174313, 0.1836734693877551, 0.11304347826086956, 0.10526315789473684]
#madeye_w15 = [0.5333333333333333, 0.7019230769230769, 0.8043478260869565, 0.8424242424242424, 0.7756653992395437, 0.48148148148148145, 0.28125, 0.576271186440678, 0.38756613756613756, 0.48159057437407954, 0.2889908256880734, 0.3129251700680272, 0.23478260869565218, 0.08421052631578947]
#dynamic_w15 = [0.9933333333333333, 0.9903846153846154, 1.0130434782608695, 1.0121212121212122, 0.9885931558935361, 0.8935185185185185, 0.95625, 0.9661016949152542, 0.667989417989418, 0.9779086892488954, 1.2155963302752293, 0.8775510204081632, 0.5391304347826087, 0.6736842105263158]
#fixed_w16 = [0.2891246684350133, 0.40601503759398494, 0.4583333333333333, 0.516504854368932, 0.46105919003115264, 0.5726210350584308, 0.4256410256410256, 0.6810810810810811, 0.1774193548387097, 0.26881720430107525, 0.2719298245614035, 0.28125, 0.28342245989304815, 0.15492957746478872]
#madeye_w16 = [0.5862068965517241, 0.681704260651629, 0.7717391304347826, 0.7689320388349514, 0.7445482866043613, 0.3823038397328882, 0.28717948717948716, 0.4972972972972973, 0.4814516129032258, 0.510752688172043, 0.5263157894736842, 0.5647321428571429, 0.29411764705882354, 0.26291079812206575]
#dynamic_w16 = [0.4854111405835544, 0.9373433583959899, 0.8695652173913043, 1.058252427184466, 0.705607476635514, 1.018363939899833, 0.6153846153846154, 0.972972972972973, 0.5629032258064516, 0.8602150537634409, 1.1951754385964912, 0.984375, 0.6524064171122995, 0.6291079812206573]
#fixed_w17 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.7022900763358778, 0.968503937007874, 0.0, 0.7391304347826086, 0.8695652173913043, 0.9146341463414634, 0.29878048780487804, 0.19333333333333333, 0.03333333333333333]
#madeye_w17 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.6183206106870229, 0.8582677165354331, 0.0, 0.6956521739130435, 0.9371980676328503, 0.7378048780487805, 0.23780487804878048, 0.18, 0.04]
#dynamic_w17 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9461538461538461, 0.9921259842519685, 0.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666]
#fixed_w18 = [1.0, 1.0, 1.0, 0.9915966386554622, 0.9921259842519685, 0.8015267175572519, 0.984251968503937, 0.10236220472440945, 0.9758454106280193, 1.0, 0.8841463414634146, 0.9207317073170732, 0.4266666666666667, 0.38]
#madeye_w18 = [1.0, 1.0, 1.0, 0.9915966386554622, 0.9763779527559056, 0.8549618320610687, 0.9763779527559056, 0.0, 0.9710144927536232, 1.0, 0.9695121951219512, 0.9573170731707317, 0.4066666666666667, 0.3333333333333333]
#dynamic_w18 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9846153846153847, 1.0, 0.10236220472440945, 1.0, 1.0, 1.0, 1.0, 0.4666666666666667, 0.42]
#fixed_w19 = [1.0, 1.0, 0.9915966386554622, 1.0, 0.9448818897637795, 0.7709923664122137, 0.6614173228346457, 0.0, 0.8888888888888888, 1.0, 0.8292682926829268, 0.7560975609756098, 0.3466666666666667, 0.23333333333333334]
#madeye_w19 = [1.0, 1.0, 0.9915966386554622, 0.9915966386554622, 0.7322834645669292, 0.3435114503816794, 0.33858267716535434, 0.0, 0.8647342995169082, 1.0, 0.7317073170731707, 0.5609756097560976, 0.28, 0.18666666666666668]
#dynamic_w19 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9076923076923077, 0.7322834645669292, 0.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
#fixed_w20 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.984251968503937, 0.14960629921259844, 1.0, 1.0, 1.0, 0.9939024390243902, 0.9866666666666667, 0.9666666666666667]
#madeye_w20 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.984251968503937, 0.007874015748031496, 0.9903381642512077, 1.0, 1.0, 0.9939024390243902, 0.8, 0.4866666666666667]
#dynamic_w20 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.9921259842519685, 0.16535433070866143, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
#fixed_w21 = [0.9562962962962964, 0.9495061728395062, 0.9539215686274508, 0.9894957983193278, 0.9383202099737533, 0.6234096692111959, 0.837270341207349, 0.0, 0.5941798941798941, 0.8308373590982289, 0.83130081300813, 0.2627032520325203, 0.13222222222222224, 0.018888888888888886]
#madeye_w21 = [0.7770370370370375, 0.8270370370370371, 0.9795518207282913, 0.8724089635854344, 0.7580052493438322, 0.6323155216284988, 0.6141732283464567, 0.0, 0.5680009201748332, 0.7297331492983666, 0.8196138211382115, 0.18089430894308944, 0.09555555555555555, 0.04111111111111111]
#dynamic_w21 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9461538461538461, 0.9921259842519685, 0.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666]
#fixed_w22 = [0.9330511463844793, 0.9473104056437391, 0.9073829531812724, 0.8736694677871149, 0.879002624671916, 0.6882951653944019, 0.9028871391076116, 0.10236220472440945, 0.7364251556280537, 0.9388249297669585, 0.6829849012775843, 0.8301103368176543, 0.4172222222222222, 0.36]
#madeye_w22 = [0.9690652557319223, 0.9756084656084658, 0.8517406962785108, 0.9481792717086834, 0.801443569553806, 0.7270992366412213, 0.9160104986876642, 0.0, 0.8994149570236527, 0.9860133425350817, 0.7382404181184667, 0.9093495934959349, 0.4066666666666667, 0.31333333333333335]
#dynamic_w22 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9846153846153847, 1.0, 0.10236220472440945, 1.0, 1.0, 1.0, 1.0, 0.4666666666666667, 0.42]
#fixed_w23 = [0.9228395061728397, 0.9517283950617283, 0.949859943977591, 0.8669467787114846, 0.8169291338582677, 0.7213740458015268, 0.5669291338582677, 0.0, 0.6736599953991258, 0.9426213480561304, 0.7134146341463414, 0.6781504065040652, 0.3333333333333333, 0.21055555555555552]
#madeye_w23 = [0.9440740740740741, 0.97358024691358, 0.961344537815126, 0.9165266106442579, 0.7545931758530183, 0.25190839694656486, 0.30708661417322836, 0.0, 0.7038532321141017, 0.9836899010812055, 0.5924796747967479, 0.5137195121951219, 0.25, 0.17277777777777775]
#dynamic_w23 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9076923076923077, 0.7322834645669292, 0.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
#fixed_w24 = [0.9129175351397572, 0.9563433274544385, 0.953363163447197, 0.8981259170334798, 0.8968128983877015, 0.8757451835696111, 0.95997375328084, 0.14960629921259844, 0.8648027830998846, 0.9424903338586206, 0.8461769260549751, 0.8264711575687181, 0.909777777777778, 0.8426031746031746]
#madeye_w24 = [0.9618865907754794, 0.9825720164609051, 0.8329416615130898, 0.9216253167933839, 0.8876171728533933, 0.8611414031261359, 0.9599737532808399, 0.007874015748031496, 0.9607926828941326, 0.9639734125241372, 0.8126088850174215, 0.9084712543554007, 0.6680000000000003, 0.30792063492063493]
#dynamic_w24 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.9921259842519685, 0.16535433070866143, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
#fixed_w25 = [0.8932236415961495, 0.9789268965661241, 0.8743413710711465, 0.9291986907914027, 0.9543329204119428, 0.5151889293080032, 0.88670129826277, 0.0, 0.7324495134987317, 0.9014363396058415, 0.8643395653303397, 0.6154213411067939, 0.26338956574199907, 0.284431217598077]
#madeye_w25 = [0.9214101542304559, 0.9776963559889917, 0.9332662937902657, 0.9579515971242661, 0.6721841139970833, 0.4248541300852839, 0.8755804700124489, 0.0, 0.6729056310571618, 0.7918075048388665, 0.827489019178304, 0.668511858868759, 0.13976805183389335, 0.2044535463881508]
#dynamic_w25 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9461538461538461, 0.9921259842519685, 0.0, 0.9903381642512077, 1.0, 1.0, 1.0, 0.32, 0.29333333333333333]
#fixed_w26 = [0.862497970029579, 0.9481375959495684, 0.9006526769911434, 0.8157852625297202, 0.8988940603031365, 0.7567580111375586, 0.9169951573026607, 0.10236220472440945, 0.8589657651983847, 0.9342802648810907, 0.8755928968132962, 0.7558676301745108, 0.2632406140898573, 0.33923003174535205]
#madeye_w26 = [0.8299510255319251, 0.9761871229888078, 0.9245320323380672, 0.9168515034494253, 0.6621701515782105, 0.6793121095731873, 0.9269461196426618, 0.0, 0.9221969690440603, 0.8370082508388369, 0.9268019525727048, 0.8467614668856177, 0.3036210398481806, 0.33527174430186973]
#dynamic_w26 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9846153846153847, 1.0, 0.10236220472440945, 1.0, 1.0, 1.0, 1.0, 0.36666666666666664, 0.37333333333333335]
#fixed_w27 = [0.869427478335078, 0.9713808746586254, 0.9126828405996245, 0.8585391713558486, 0.7709104359273683, 0.21567302428823099, 0.6481040804710964, 0.0, 0.7949896298922964, 0.9164434777687088, 0.8554720701374597, 0.5994698607418658, 0.1559834410433799, 0.21567302428823099]
#madeye_w27 = [0.891112053160011, 0.9698506978259586, 0.951464099933376, 0.9653877180371315, 0.629808157940863, 0.22591936354356912, 0.5358349192021394, 0.0, 0.8694984708214669, 0.8252112325679609, 0.9024011117896623, 0.7575827414594932, 0.1456026662178975, 0.1920021590216715]
#dynamic_w27 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.3, 0.7322834645669292, 0.0, 0.9806763285024155, 1.0, 1.0, 1.0, 0.30666666666666664, 0.3]
#fixed_w28 = [0.8924195508008695, 0.935716121038936, 0.9083108263158097, 0.9193638694230648, 0.9719310156537327, 0.8967376452160677, 0.9532157371049789, 0.14905538578568658, 0.8683135860912736, 0.9336518651865126, 0.8971714011314483, 0.7984568648373378, 0.3879682055062869, 0.3065601602126146]
#madeye_w28 = [0.8148289107626029, 0.9215201379266127, 0.8610821182048981, 0.9490736099133256, 0.8783035757435795, 0.7765225437125196, 0.9301330489118241, 0.007874015748031496, 0.9182488182776676, 0.8655491921284229, 0.8971268177039896, 0.8709362823564776, 0.33863999205959144, 0.32595600558165233]
#dynamic_w28 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.9921259842519685, 0.16535433070866143, 1.0, 1.0, 1.0, 1.0, 0.4866666666666667, 0.6133333333333333]


fixed_w1 = [0.8222222222222222, 1.0, 0.9915966386554622, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9921259842519685, 0.5990338164251208, 0.8309178743961353, 0.9146341463414634, 0.2682926829268293, 0.19333333333333333, 0.03333333333333333, 0.4389799350084186, 0.32329288086134017, 0.18759957037785394]
madeye_w1 = [0.9777777777777777, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.984251968503937, 0.6859903381642513, 0.966183574879227, 0.9695121951219512, 0.29878048780487804, 0.21333333333333335, 0.11333333333333333, 0.607454846962213, 0.4291087400705299, 0.3759366499865431]
dynamic_w1 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666, 0.7129352033339842, 0.5534356170266063, 0.5476216251571597]
fixed_w2 = [0.9703703703703703, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9710144927536232, 1.0, 0.8475609756097561, 0.8475609756097561, 0.42, 0.36, 0.18759957037785394]
madeye_w2 = [0.9925925925925926, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9903381642512077, 1.0, 0.9817073170731707, 0.9573170731707317, 0.44666666666666666, 0.3933333333333333, 0.36501557179660304]
dynamic_w2 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.4666666666666667, 0.42, 0.5476216251571597]
fixed_w3 = [0.8888888888888888, 0.9481481481481482, 1.0, 1.0, 1.0, 1.0, 1.0, 0.984251968503937, 0.8985507246376812, 1.0, 0.8292682926829268, 0.6890243902439024, 0.3466666666666667, 0.18666666666666668]
madeye_w3 = [0.9925925925925926, 0.9925925925925926, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9516908212560387, 1.0, 0.8475609756097561, 0.8109756097560976, 0.30666666666666664, 0.18666666666666668]
dynamic_w3 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
fixed_w4 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9878048780487805, 0.9666666666666667, 0.9933333333333333]
madeye_w4 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.8733333333333333, 0.8]
dynamic_w4 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
fixed_w5 = [0.6160493827160491, 0.7090123456790123, 0.8257302921168465, 0.8622248899559823, 0.8311492313460815, 0.8356013791128293, 0.9351518560179977, 0.8943569553805775, 0.5941798941798941, 0.7523349436392915, 0.83130081300813, 0.22306910569105698, 0.13222222222222224, 0.018888888888888886]
madeye_w5 = [0.8969135802469138, 0.902345679012346, 0.9242697078831534, 0.9040516206482593, 0.8591394825646792, 0.9394523203683509, 0.7850581177352826, 0.7426509186351707, 0.7339774557165861, 0.8772141706924316, 0.9171747967479676, 0.31199186991869915, 0.19777777777777777, 0.08555555555555557]
dynamic_w5 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666]
fixed_w6 = [0.8260846560846559, 0.7545772540216982, 0.9571455567006727, 0.926764178865019, 0.8574262570325563, 0.8990824659549401, 0.958166549111431, 0.9139493926895499, 0.4367460759384715, 0.9250697102146376, 0.7322299651567944, 0.21547014130855596, 0.4044444444444445, 0.3277777777777778]
madeye_w6 = [0.8868018812463254, 0.9604056437389771, 0.9892932231167524, 0.9704362630833219, 0.9867664269239074, 0.9710846461576141, 0.9973156764495347, 0.97670120780357, 0.6438944693070698, 0.9948355187485622, 0.9150406504065042, 0.4073497386759583, 0.45111111111111113, 0.3822222222222222]
dynamic_w6 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.687484706117982, 1.0, 1.0, 0.43674864884604153, 0.4666666666666667, 0.42]
fixed_w7 = [0.6360758377425043, 0.7544003527336859, 0.8662580649975606, 0.8855023827712901, 0.8722310497901051, 0.8770898101050768, 0.9302493438320206, 0.8183914510686165, 0.6328387393604783, 0.9170347365999537, 0.7134146341463414, 0.36855222948484145, 0.3333333333333333, 0.17666666666666667]
madeye_w7 = [0.8755908289241621, 0.9161552028218692, 0.9673466356239464, 0.9394991329865279, 0.981907659269864, 0.9633116883116881, 0.9592238470191227, 0.9160292463442072, 0.7796526340004604, 0.9897745571658615, 0.751219512195122, 0.5325712940637325, 0.2844444444444445, 0.18444444444444444]
dynamic_w7 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.6122377124185079, 0.38, 0.31333333333333335]
fixed_w8 = [0.8854729015840127, 0.771260126405465, 0.9174261594092463, 0.9732672226905178, 0.9328753314018321, 0.9476187114840526, 0.9233139537068299, 0.9426819571504608, 0.415734056433085, 0.4490948584487942, 0.8153189121176927, 0.7726238869531548, 0.8540000000000003, 0.8153809523809523]
madeye_w8 = [0.9637860082304525, 0.9684635117968452, 0.9823848199566909, 0.926948111974161, 0.9916397103432586, 0.9894390159275827, 0.9973418763830992, 0.9753962245103975, 0.5716249474155655, 0.5752634435325992, 0.901645373596593, 0.942053813395277, 0.7783333333333335, 0.7678412698412699]
dynamic_w8 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.6525120142048543, 0.6279154145137211, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
fixed_w9 = [0.6724103887648758, 0.8933997473092228, 0.8304493504603315, 0.8706489357174035, 0.7714509103042256, 0.02127146639694776, 0.9392957115777781, 0.7415514163300941, 0.504253237974344, 0.5497324058516666, 0.7896109557894466, 0.2176697724483138, 0.12663379015733653, 0.02127146639694776]
madeye_w9 = [0.9604100853435295, 0.9718391111941358, 0.9678197105952316, 0.9493173457180912, 0.8718300236946931, 0.09966675706528168, 0.8500770113561165, 0.5920020118880145, 0.6802456686367608, 0.7107969448189582, 0.9222788677191015, 0.3005047582028333, 0.211633567416483, 0.09524283380842355]
dynamic_w9 = [1.0, 1.0, 1.0, 1.0, 1.0, 0.16666666666666666, 1.0, 1.0, 0.7278995694357531, 0.7504205440969994, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666]
fixed_w10 = [0.8490344084154453, 0.7735197229358922, 0.918814869035509, 0.9622487138689982, 0.8982575035977494, 0.9288628297714613, 0.9788346909549106, 0.8902901424799845, 0.7454483266579187, 0.9278729514794282, 0.6099323085969531, 0.6617295555848065, 0.37996982239657145, 0.31757980002466096]
madeye_w10 = [0.895316115848861, 0.943116211701474, 0.9966777511001809, 0.9727126420954055, 0.9860797089396336, 0.9752032527829364, 0.9978757229480736, 0.9845807472588993, 0.946751762320148, 0.9917389046494052, 0.8638495882366876, 0.9090144194371713, 0.44083875170563874, 0.3863391810366223]
dynamic_w10 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.4666666666666667, 0.42]
fixed_w11 = [0.728519781091085, 0.7801014906501148, 0.8392752210656721, 0.9267476494864623, 0.871444919065728, 0.8777787339752497, 0.9465602078624965, 0.7731424160091414, 0.728519781091085, 0.8899772016863954, 0.8380045862140076, 0.5333656148626188, 0.3187998743681186, 0.1614322374351784]
madeye_w11 = [0.9413965191851539, 0.9326366366227558, 0.9711617183823437, 0.9721002725330852, 0.9845926783578497, 0.9677255673241643, 0.97314819910576, 0.9427703780384108, 0.9295970661822865, 0.9909209108325752, 0.8154789409308779, 0.6727057175041969, 0.29060972965815296, 0.15681419228822455]
dynamic_w11 = [0.9951690821256038, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
fixed_w12 = [0.8554607695060283, 0.9413113754309029, 0.9517324393450335, 0.9761340982980989, 0.875619369181124, 0.9154211171122932, 0.9681026155061909, 0.9390393829159729, 0.8036590577213156, 0.8546212804847949, 0.8091257749802909, 0.7423238884194461, 0.7460642297453852, 0.6797134611614778]
madeye_w12 = [0.9200384137845767, 0.9290009111457457, 0.9807776433804427, 0.977591295793529, 0.9794387448197204, 0.9381613874797476, 0.9907526742824795, 0.9842134813075558, 0.9552825860457723, 0.9520497914410829, 0.9556254522090794, 0.9697735213899621, 0.6891431298849198, 0.39351548493390304]
dynamic_w12 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
fixed_w13 = [0.3380281690140845, 0.47368421052631576, 0.49264705882352944, 0.6126126126126126, 0.5426829268292683, 0.567741935483871, 0.5945945945945946, 0.5428571428571428, 0.2271062271062271, 0.2047244094488189, 0.2796610169491525, 0.21153846153846154, 0.14492753623188406, 0.0975609756097561]
madeye_w13 = [0.704225352112676, 0.8421052631578947, 0.7132352941176471, 0.8378378378378378, 0.6829268292682927, 0.5935483870967742, 0.3963963963963964, 0.4857142857142857, 0.608058608058608, 0.5249343832020997, 0.6864406779661016, 0.5576923076923077, 0.2608695652173913, 0.24390243902439024]
dynamic_w13 = [0.9859154929577465, 1.0, 1.0220588235294117, 1.018018018018018, 0.9817073170731707, 0.9548387096774194, 0.954954954954955, 0.9714285714285714, 0.8901098901098901, 0.8871391076115486, 1.271186440677966, 1.0961538461538463, 0.5362318840579711, 0.4146341463414634]
fixed_w14 = [0.44176706827309237, 0.46190476190476193, 0.5193548387096775, 0.5848214285714286, 0.48787878787878786, 0.5622489959839357, 0.5813008130081301, 0.7281553398058253, 0.1749084249084249, 0.2533013205282113, 0.14006514657980457, 0.1634980988593156, 0.1417910447761194, 0.12209302325581395]
madeye_w14 = [0.7710843373493976, 0.6761904761904762, 0.8290322580645161, 0.8928571428571429, 0.7515151515151515, 0.5542168674698795, 0.4878048780487805, 0.7281553398058253, 0.5476190476190477, 0.5570228091236494, 0.5667752442996743, 0.5095057034220533, 0.30597014925373134, 0.3081395348837209]
dynamic_w14 = [1.0321285140562249, 1.0142857142857142, 1.0129032258064516, 1.0446428571428572, 0.9727272727272728, 0.9558232931726908, 1.008130081300813, 0.9902912621359223, 0.6062271062271062, 0.9651860744297719, 0.990228013029316, 0.8403041825095057, 0.5373134328358209, 0.5755813953488372]
fixed_w15 = [0.43333333333333335, 0.47115384615384615, 0.4956521739130435, 0.4727272727272727, 0.5209125475285171, 0.6296296296296297, 0.65, 0.6440677966101694, 0.2275132275132275, 0.19882179675994108, 0.14678899082568808, 0.1836734693877551, 0.14782608695652175, 0.08421052631578947]
madeye_w15 = [0.5666666666666667, 0.8269230769230769, 0.7478260869565218, 0.8303030303030303, 0.7414448669201521, 0.6388888888888888, 0.29375, 0.6440677966101694, 0.578042328042328, 0.47128129602356406, 0.42201834862385323, 0.46938775510204084, 0.33043478260869563, 0.2631578947368421]
dynamic_w15 = [0.9933333333333333, 0.9903846153846154, 1.0, 1.006060606060606, 0.9809885931558935, 0.9027777777777778, 0.95625, 0.9661016949152542, 0.9417989417989417, 0.7363770250368189, 1.0275229357798166, 0.8775510204081632, 0.6086956521739131, 0.42105263157894735]
fixed_w16 = [0.40848806366047746, 0.3057644110275689, 0.4583333333333333, 0.47766990291262135, 0.46105919003115264, 0.5609348914858097, 0.5435897435897435, 0.5837837837837838, 0.1774193548387097, 0.21935483870967742, 0.22149122807017543, 0.24776785714285715, 0.21390374331550802, 0.15492957746478872]
madeye_w16 = [0.7586206896551724, 0.6240601503759399, 0.8260869565217391, 0.7922330097087379, 0.8084112149532711, 0.4040066777963272, 0.4641025641025641, 0.43783783783783786, 0.5604838709677419, 0.5365591397849462, 0.6293859649122807, 0.5982142857142857, 0.2620320855614973, 0.29107981220657275]
dynamic_w16 = [0.9336870026525199, 0.5238095238095238, 0.8695652173913043, 0.9281553398058252, 0.705607476635514, 0.9365609348914858, 0.9512820512820512, 0.9513513513513514, 0.5629032258064516, 0.610752688172043, 0.881578947368421, 0.8035714285714286, 0.6417112299465241, 0.6291079812206573]
fixed_w17 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.7022900763358778, 0.968503937007874, 0.0, 0.5990338164251208, 0.8309178743961353, 0.9207317073170732, 0.2682926829268293, 0.19333333333333333, 0.03333333333333333]
madeye_w17 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.7480916030534351, 0.9212598425196851, 0.0, 0.6714975845410628, 0.927536231884058, 0.9695121951219512, 0.27439024390243905, 0.21333333333333335, 0.11333333333333333]
dynamic_w17 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9461538461538461, 0.9921259842519685, 0.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666]
fixed_w18 = [1.0, 1.0, 1.0, 0.9915966386554622, 0.9921259842519685, 0.7786259541984732, 0.984251968503937, 0.10236220472440945, 0.9758454106280193, 1.0, 0.8475609756097561, 0.8475609756097561, 0.4266666666666667, 0.36]
madeye_w18 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.8854961832061069, 0.9921259842519685, 0.015748031496062992, 0.9903381642512077, 1.0, 0.975609756097561, 0.9573170731707317, 0.4533333333333333, 0.38666666666666666]
dynamic_w18 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9846153846153847, 1.0, 0.10236220472440945, 1.0, 1.0, 1.0, 1.0, 0.4666666666666667, 0.42]
fixed_w19 = [1.0, 1.0, 1.0, 1.0, 0.3466666666666667, 0.7404580152671756, 0.5748031496062992, 0.0, 0.8985507246376812, 1.0, 0.8170731707317073, 0.6890243902439024, 0.35333333333333333, 0.18666666666666668]
madeye_w19 = [1.0, 1.0, 1.0, 1.0, 0.30666666666666664, 0.732824427480916, 0.4881889763779528, 0.0, 0.9033816425120773, 1.0, 0.8353658536585366, 0.7987804878048781, 0.3, 0.18]
dynamic_w19 = [1.0, 1.0, 1.0, 1.0, 0.38, 0.9076923076923077, 0.7322834645669292, 0.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
fixed_w20 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.984251968503937, 0.11811023622047244, 1.0, 1.0, 1.0, 0.9939024390243902, 0.9666666666666667, 0.9933333333333333]
madeye_w20 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.9921259842519685, 0.0, 0.9951690821256038, 1.0, 1.0, 1.0, 0.84, 0.7066666666666667]
dynamic_w20 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.9921259842519685, 0.16535433070866143, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
fixed_w21 = [0.9055555555555558, 0.9001234567901231, 0.9345938375350139, 0.9075630252100844, 0.9015748031496063, 0.018888888888888886, 0.8910761154855642, 0.0, 0.5941798941798941, 0.7523349436392915, 0.83130081300813, 0.22306910569105698, 0.13222222222222224, 0.018888888888888886]
madeye_w21 = [0.95, 0.9451851851851847, 0.9753501400560223, 0.9383753501400564, 0.9015748031496063, 0.08888888888888889, 0.926509186351706, 0.0, 0.7041867954911435, 0.8516103059581321, 0.9171747967479676, 0.24898373983739835, 0.1911111111111111, 0.08222222222222222]
dynamic_w21 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.16666666666666666, 0.9921259842519685, 0.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666]
fixed_w22 = [0.8734215167548498, 0.92152557319224, 0.8659063625450176, 0.8327731092436974, 0.4044444444444445, 0.6882951653944019, 0.8727034120734908, 0.10236220472440945, 0.7528847829572461, 0.9250697102146376, 0.7322299651567944, 0.7132694541231126, 0.4044444444444445, 0.3277777777777778]
madeye_w22 = [0.9735097001763666, 0.9756084656084658, 0.9436774709883953, 0.9334733893557424, 0.45111111111111113, 0.8295165394402035, 0.9199475065616799, 0.015748031496062992, 0.9591001456943484, 0.9879457096848402, 0.9166957026713124, 0.9222560975609758, 0.4422222222222222, 0.3422222222222222]
dynamic_w22 = [1.0, 1.0, 1.0, 1.0, 0.4666666666666667, 0.9846153846153847, 1.0, 0.10236220472440945, 1.0, 1.0, 1.0, 1.0, 0.4666666666666667, 0.42]
fixed_w23 = [0.8928395061728397, 0.93037037037037, 0.8915966386554621, 0.8669467787114846, 0.5583989501312335, 0.6908396946564885, 0.5669291338582677, 0.0, 0.6328387393604783, 0.9170347365999537, 0.6989837398373984, 0.5853658536585367, 0.33166666666666667, 0.17666666666666667]
madeye_w23 = [0.9598765432098766, 0.9711111111111108, 0.9522408963585434, 0.9663865546218489, 0.6666666666666666, 0.7213740458015268, 0.5039370078740157, 0.0, 0.7764320220841963, 0.9832758224062571, 0.7303861788617887, 0.710467479674797, 0.2744444444444445, 0.165]
dynamic_w23 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9076923076923077, 0.7322834645669292, 0.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
fixed_w24 = [0.9129175351397572, 0.9457260435038211, 0.953363163447197, 0.9126517273576096, 0.8575646794150731, 0.7779443838604141, 0.949475065616798, 0.11811023622047244, 0.8099490552389101, 0.8192995284214383, 0.8461769260549751, 0.8264711575687181, 0.8540000000000003, 0.8426031746031746]
madeye_w24 = [0.9917548500881834, 0.9898059964726633, 0.8466671517091682, 0.9769107643057221, 0.9226846644169479, 0.9014903671392218, 0.9685039370078742, 0.0, 0.9528341492109611, 0.966391137043311, 0.9367232868757259, 0.9797764227642278, 0.7542222222222223, 0.607888888888889]
dynamic_w24 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.9921259842519685, 0.16535433070866143, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
fixed_w25 = [0.8932236415961495, 0.8958796270611077, 0.7944050861160897, 0.9114540306692754, 0.9525999397887445, 0.5151889293080032, 0.8321976956721909, 0.0, 0.5096844323065154, 0.9425283096608517, 0.8643395653303397, 0.6154213411067939, 0.26338956574199907, 0.284431217598077]
madeye_w25 = [0.9581246281487743, 0.9788029572072435, 0.912119547345274, 0.9597103556576898, 0.8573504121806627, 0.6396100055932737, 0.8939677356258912, 0.0, 0.637949841649275, 0.9028105161035825, 0.888674231302998, 0.8240092827467849, 0.20710047149460423, 0.22478112121974797]
dynamic_w25 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9461538461538461, 0.9921259842519685, 0.0, 0.9903381642512077, 1.0, 1.0, 1.0, 0.32, 0.29333333333333333]
fixed_w26 = [0.9146031106271622, 0.9384013873211218, 0.9131455862133334, 0.8157852625297202, 0.8988940603031365, 0.5536649653295858, 0.9007072931095927, 0.10236220472440945, 0.7932207359305078, 0.9342802648810907, 0.8243012235436588, 0.7800696743802623, 0.25897055714861666, 0.2906804154864865]
madeye_w26 = [0.9817961747896009, 0.9891612540504849, 0.969602411803016, 0.955937001300877, 0.6752310776097188, 0.6947058682538606, 0.9410875064693521, 0.015748031496062992, 0.9029062629885471, 0.9049869058952611, 0.9268241900421812, 0.9772171497875962, 0.32407912058483734, 0.31743023034310575]
dynamic_w26 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9846153846153847, 1.0, 0.10236220472440945, 1.0, 1.0, 1.0, 1.0, 0.36666666666666664, 0.37333333333333335]
fixed_w27 = [0.7949896298922964, 0.923696898246751, 0.8554720701374597, 0.8254423172974998, 0.7709104359273683, 0.671024073212568, 0.6481040804710964, 0.0, 0.7344048368271758, 0.9164434777687088, 0.830240985411958, 0.6252823208578407, 0.1559834410433799, 0.21567302428823099]
madeye_w27 = [0.8731402779523075, 0.9833321238133675, 0.9563338116322064, 0.967166794431866, 0.7998133530841323, 0.7932448989667256, 0.6130405038647941, 0.0, 0.8526285556416588, 0.8887846993545314, 0.9239505899945758, 0.9258954816436157, 0.21896423129006734, 0.22673727312791012]
dynamic_w27 = [0.9806763285024155, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9076923076923077, 0.7322834645669292, 0.0, 0.9806763285024155, 1.0, 1.0, 1.0, 0.30666666666666664, 0.3]
fixed_w28 = [0.9221869071295, 0.9441797341782124, 0.9083108263158097, 0.834055930174403, 0.9719310156537327, 0.8967376452160677, 0.9532157371049789, 0.14905538578568658, 0.8683135860912736, 0.9336518651865126, 0.8971714011314483, 0.7984568648373378, 0.3879682055062869, 0.3151231411342405]
madeye_w28 = [0.9705573622555101, 0.9806254562587332, 0.9431893836275993, 0.9386609562927759, 0.8983539373689977, 0.8670326136848598, 0.9674082170601276, 0.03094514956521414, 0.9492946736085647, 0.9175574048842784, 0.9317197843058379, 0.9526370850920868, 0.4061924499461199, 0.4175346655297636]
dynamic_w28 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.9921259842519685, 0.16535433070866143, 1.0, 1.0, 1.0, 1.0, 0.4866666666666667, 0.6133333333333333]










workload1 = [ ]

for i in range(0,len(fixed_w17)):
    workload1.append(madeye_w17[i] - fixed_w17[i])
for i in range(0,len(fixed_w18)):
    workload1.append(madeye_w18[i] - fixed_w18[i])
for i in range(0,len(fixed_w19)):
    workload1.append(madeye_w19[i] - fixed_w19[i])
for i in range(0,len(fixed_w20)):
    workload1.append(madeye_w20[i] - fixed_w20[i])

workload2 = [ ]

for i in range(0,len(fixed_w21)):
    workload2.append(madeye_w21[i] - fixed_w21[i])
for i in range(0,len(fixed_w22)):
    workload2.append(madeye_w22[i] - fixed_w22[i])
for i in range(0,len(fixed_w23)):
    workload2.append(madeye_w23[i] - fixed_w23[i])
for i in range(0,len(fixed_w24)):
    workload2.append(madeye_w24[i] - fixed_w24[i])

workload3 = [ ]


for i in range(0,len(fixed_w25)):
    workload3.append(madeye_w25[i] - fixed_w25[i])
for i in range(0,len(fixed_w26)):
    workload3.append(madeye_w26[i] - fixed_w26[i])
for i in range(0,len(fixed_w27)):
    workload3.append(madeye_w27[i] - fixed_w27[i])
for i in range(0,len(fixed_w28)):
    workload3.append(madeye_w28[i] - fixed_w28[i])


workload1 = [item * 100 for item in workload1 if item >= 0] 
workload2 = [item * 100 for item in workload2 if item >= 0] 
workload3 = [item * 100 for item in workload3 if item >= 0] 




workload1_x = np.sort(workload1)
workload1_y = np.arange(len(workload1_x))/float(len(workload1_x))
plt.plot(workload1_x, workload1_y, label="Binary classification", color='#66c2a4', linestyle='solid', linewidth=9)

workload2_x = np.sort(workload2)
workload2_y = np.arange(len(workload2_x))/float(len(workload2_x))

plt.plot(workload2_x, workload2_y, label="Count", color='#41ae76', linestyle='dashed', linewidth=9)

workload3_x = np.sort(workload3)
workload3_y = np.arange(len(workload3_x))/float(len(workload3_x))
plt.plot(workload3_x, workload3_y, label="Detection",color='#238b45' , linestyle='dashdot', linewidth=9)



# Remove annoying space at top of graph
ax.set_ylim(0, 1.0-1e-10)


ax.tick_params(axis='both', labelsize=46)
ax.set_xlabel('Accuracy wins (%)', fontsize=58)
ax.set_ylabel('CDF', fontsize=58)
ax.legend( prop={'size': 26} )

plt.savefig('query_improvements_car_cdf.pdf',bbox_inches='tight' )


==> graph scripts/query_improvements_person_cdf.py <==

# FIGURE 14

import numpy as np
import matplotlib.pyplot as plt
  
# No of Data points
  
  
fig, ax = plt.subplots()

fig.set_size_inches(10, 8.8)





fixed_w1 = [0.8222222222222222, 1.0, 0.9915966386554622, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9921259842519685, 0.5990338164251208, 0.8309178743961353, 0.9146341463414634, 0.2682926829268293, 0.19333333333333333, 0.03333333333333333, 0.4389799350084186, 0.32329288086134017, 0.18759957037785394]
madeye_w1 = [0.9777777777777777, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.984251968503937, 0.6859903381642513, 0.966183574879227, 0.9695121951219512, 0.29878048780487804, 0.21333333333333335, 0.11333333333333333, 0.607454846962213, 0.4291087400705299, 0.3759366499865431]
dynamic_w1 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666, 0.7129352033339842, 0.5534356170266063, 0.5476216251571597]
fixed_w2 = [0.9703703703703703, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9710144927536232, 1.0, 0.8475609756097561, 0.8475609756097561, 0.42, 0.36, 0.18759957037785394]
madeye_w2 = [0.9925925925925926, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9903381642512077, 1.0, 0.9817073170731707, 0.9573170731707317, 0.44666666666666666, 0.3933333333333333, 0.36501557179660304]
dynamic_w2 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.4666666666666667, 0.42, 0.5476216251571597]
fixed_w3 = [0.8888888888888888, 0.9481481481481482, 1.0, 1.0, 1.0, 1.0, 1.0, 0.984251968503937, 0.8985507246376812, 1.0, 0.8292682926829268, 0.6890243902439024, 0.3466666666666667, 0.18666666666666668]
madeye_w3 = [0.9925925925925926, 0.9925925925925926, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9516908212560387, 1.0, 0.8475609756097561, 0.8109756097560976, 0.30666666666666664, 0.18666666666666668]
dynamic_w3 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
fixed_w4 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9878048780487805, 0.9666666666666667, 0.9933333333333333]
madeye_w4 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.8733333333333333, 0.8]
dynamic_w4 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
fixed_w5 = [0.6160493827160491, 0.7090123456790123, 0.8257302921168465, 0.8622248899559823, 0.8311492313460815, 0.8356013791128293, 0.9351518560179977, 0.8943569553805775, 0.5941798941798941, 0.7523349436392915, 0.83130081300813, 0.22306910569105698, 0.13222222222222224, 0.018888888888888886]
madeye_w5 = [0.8969135802469138, 0.902345679012346, 0.9242697078831534, 0.9040516206482593, 0.8591394825646792, 0.9394523203683509, 0.7850581177352826, 0.7426509186351707, 0.7339774557165861, 0.8772141706924316, 0.9171747967479676, 0.31199186991869915, 0.19777777777777777, 0.08555555555555557]
dynamic_w5 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666]
fixed_w6 = [0.8260846560846559, 0.7545772540216982, 0.9571455567006727, 0.926764178865019, 0.8574262570325563, 0.8990824659549401, 0.958166549111431, 0.9139493926895499, 0.4367460759384715, 0.9250697102146376, 0.7322299651567944, 0.21547014130855596, 0.4044444444444445, 0.3277777777777778]
madeye_w6 = [0.8868018812463254, 0.9604056437389771, 0.9892932231167524, 0.9704362630833219, 0.9867664269239074, 0.9710846461576141, 0.9973156764495347, 0.97670120780357, 0.6438944693070698, 0.9948355187485622, 0.9150406504065042, 0.4073497386759583, 0.45111111111111113, 0.3822222222222222]
dynamic_w6 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.687484706117982, 1.0, 1.0, 0.43674864884604153, 0.4666666666666667, 0.42]
fixed_w7 = [0.6360758377425043, 0.7544003527336859, 0.8662580649975606, 0.8855023827712901, 0.8722310497901051, 0.8770898101050768, 0.9302493438320206, 0.8183914510686165, 0.6328387393604783, 0.9170347365999537, 0.7134146341463414, 0.36855222948484145, 0.3333333333333333, 0.17666666666666667]
madeye_w7 = [0.8755908289241621, 0.9161552028218692, 0.9673466356239464, 0.9394991329865279, 0.981907659269864, 0.9633116883116881, 0.9592238470191227, 0.9160292463442072, 0.7796526340004604, 0.9897745571658615, 0.751219512195122, 0.5325712940637325, 0.2844444444444445, 0.18444444444444444]
dynamic_w7 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.6122377124185079, 0.38, 0.31333333333333335]
fixed_w8 = [0.8854729015840127, 0.771260126405465, 0.9174261594092463, 0.9732672226905178, 0.9328753314018321, 0.9476187114840526, 0.9233139537068299, 0.9426819571504608, 0.415734056433085, 0.4490948584487942, 0.8153189121176927, 0.7726238869531548, 0.8540000000000003, 0.8153809523809523]
madeye_w8 = [0.9637860082304525, 0.9684635117968452, 0.9823848199566909, 0.926948111974161, 0.9916397103432586, 0.9894390159275827, 0.9973418763830992, 0.9753962245103975, 0.5716249474155655, 0.5752634435325992, 0.901645373596593, 0.942053813395277, 0.7783333333333335, 0.7678412698412699]
dynamic_w8 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.6525120142048543, 0.6279154145137211, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
fixed_w9 = [0.6724103887648758, 0.8933997473092228, 0.8304493504603315, 0.8706489357174035, 0.7714509103042256, 0.02127146639694776, 0.9392957115777781, 0.7415514163300941, 0.504253237974344, 0.5497324058516666, 0.7896109557894466, 0.2176697724483138, 0.12663379015733653, 0.02127146639694776]
madeye_w9 = [0.9604100853435295, 0.9718391111941358, 0.9678197105952316, 0.9493173457180912, 0.8718300236946931, 0.09966675706528168, 0.8500770113561165, 0.5920020118880145, 0.6802456686367608, 0.7107969448189582, 0.9222788677191015, 0.3005047582028333, 0.211633567416483, 0.09524283380842355]
dynamic_w9 = [1.0, 1.0, 1.0, 1.0, 1.0, 0.16666666666666666, 1.0, 1.0, 0.7278995694357531, 0.7504205440969994, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666]
fixed_w10 = [0.8490344084154453, 0.7735197229358922, 0.918814869035509, 0.9622487138689982, 0.8982575035977494, 0.9288628297714613, 0.9788346909549106, 0.8902901424799845, 0.7454483266579187, 0.9278729514794282, 0.6099323085969531, 0.6617295555848065, 0.37996982239657145, 0.31757980002466096]
madeye_w10 = [0.895316115848861, 0.943116211701474, 0.9966777511001809, 0.9727126420954055, 0.9860797089396336, 0.9752032527829364, 0.9978757229480736, 0.9845807472588993, 0.946751762320148, 0.9917389046494052, 0.8638495882366876, 0.9090144194371713, 0.44083875170563874, 0.3863391810366223]
dynamic_w10 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.4666666666666667, 0.42]
fixed_w11 = [0.728519781091085, 0.7801014906501148, 0.8392752210656721, 0.9267476494864623, 0.871444919065728, 0.8777787339752497, 0.9465602078624965, 0.7731424160091414, 0.728519781091085, 0.8899772016863954, 0.8380045862140076, 0.5333656148626188, 0.3187998743681186, 0.1614322374351784]
madeye_w11 = [0.9413965191851539, 0.9326366366227558, 0.9711617183823437, 0.9721002725330852, 0.9845926783578497, 0.9677255673241643, 0.97314819910576, 0.9427703780384108, 0.9295970661822865, 0.9909209108325752, 0.8154789409308779, 0.6727057175041969, 0.29060972965815296, 0.15681419228822455]
dynamic_w11 = [0.9951690821256038, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
fixed_w12 = [0.8554607695060283, 0.9413113754309029, 0.9517324393450335, 0.9761340982980989, 0.875619369181124, 0.9154211171122932, 0.9681026155061909, 0.9390393829159729, 0.8036590577213156, 0.8546212804847949, 0.8091257749802909, 0.7423238884194461, 0.7460642297453852, 0.6797134611614778]
madeye_w12 = [0.9200384137845767, 0.9290009111457457, 0.9807776433804427, 0.977591295793529, 0.9794387448197204, 0.9381613874797476, 0.9907526742824795, 0.9842134813075558, 0.9552825860457723, 0.9520497914410829, 0.9556254522090794, 0.9697735213899621, 0.6891431298849198, 0.39351548493390304]
dynamic_w12 = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
fixed_w13 = [0.3380281690140845, 0.47368421052631576, 0.49264705882352944, 0.6126126126126126, 0.5426829268292683, 0.567741935483871, 0.5945945945945946, 0.5428571428571428, 0.2271062271062271, 0.2047244094488189, 0.2796610169491525, 0.21153846153846154, 0.14492753623188406, 0.0975609756097561]
madeye_w13 = [0.704225352112676, 0.8421052631578947, 0.7132352941176471, 0.8378378378378378, 0.6829268292682927, 0.5935483870967742, 0.3963963963963964, 0.4857142857142857, 0.608058608058608, 0.5249343832020997, 0.6864406779661016, 0.5576923076923077, 0.2608695652173913, 0.24390243902439024]
dynamic_w13 = [0.9859154929577465, 1.0, 1.0220588235294117, 1.018018018018018, 0.9817073170731707, 0.9548387096774194, 0.954954954954955, 0.9714285714285714, 0.8901098901098901, 0.8871391076115486, 1.271186440677966, 1.0961538461538463, 0.5362318840579711, 0.4146341463414634]
fixed_w14 = [0.44176706827309237, 0.46190476190476193, 0.5193548387096775, 0.5848214285714286, 0.48787878787878786, 0.5622489959839357, 0.5813008130081301, 0.7281553398058253, 0.1749084249084249, 0.2533013205282113, 0.14006514657980457, 0.1634980988593156, 0.1417910447761194, 0.12209302325581395]
madeye_w14 = [0.7710843373493976, 0.6761904761904762, 0.8290322580645161, 0.8928571428571429, 0.7515151515151515, 0.5542168674698795, 0.4878048780487805, 0.7281553398058253, 0.5476190476190477, 0.5570228091236494, 0.5667752442996743, 0.5095057034220533, 0.30597014925373134, 0.3081395348837209]
dynamic_w14 = [1.0321285140562249, 1.0142857142857142, 1.0129032258064516, 1.0446428571428572, 0.9727272727272728, 0.9558232931726908, 1.008130081300813, 0.9902912621359223, 0.6062271062271062, 0.9651860744297719, 0.990228013029316, 0.8403041825095057, 0.5373134328358209, 0.5755813953488372]
fixed_w15 = [0.43333333333333335, 0.47115384615384615, 0.4956521739130435, 0.4727272727272727, 0.5209125475285171, 0.6296296296296297, 0.65, 0.6440677966101694, 0.2275132275132275, 0.19882179675994108, 0.14678899082568808, 0.1836734693877551, 0.14782608695652175, 0.08421052631578947]
madeye_w15 = [0.5666666666666667, 0.8269230769230769, 0.7478260869565218, 0.8303030303030303, 0.7414448669201521, 0.6388888888888888, 0.29375, 0.6440677966101694, 0.578042328042328, 0.47128129602356406, 0.42201834862385323, 0.46938775510204084, 0.33043478260869563, 0.2631578947368421]
dynamic_w15 = [0.9933333333333333, 0.9903846153846154, 1.0, 1.006060606060606, 0.9809885931558935, 0.9027777777777778, 0.95625, 0.9661016949152542, 0.9417989417989417, 0.7363770250368189, 1.0275229357798166, 0.8775510204081632, 0.6086956521739131, 0.42105263157894735]
fixed_w16 = [0.40848806366047746, 0.3057644110275689, 0.4583333333333333, 0.47766990291262135, 0.46105919003115264, 0.5609348914858097, 0.5435897435897435, 0.5837837837837838, 0.1774193548387097, 0.21935483870967742, 0.22149122807017543, 0.24776785714285715, 0.21390374331550802, 0.15492957746478872]
madeye_w16 = [0.7586206896551724, 0.6240601503759399, 0.8260869565217391, 0.7922330097087379, 0.8084112149532711, 0.4040066777963272, 0.4641025641025641, 0.43783783783783786, 0.5604838709677419, 0.5365591397849462, 0.6293859649122807, 0.5982142857142857, 0.2620320855614973, 0.29107981220657275]
dynamic_w16 = [0.9336870026525199, 0.5238095238095238, 0.8695652173913043, 0.9281553398058252, 0.705607476635514, 0.9365609348914858, 0.9512820512820512, 0.9513513513513514, 0.5629032258064516, 0.610752688172043, 0.881578947368421, 0.8035714285714286, 0.6417112299465241, 0.6291079812206573]
fixed_w17 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.7022900763358778, 0.968503937007874, 0.0, 0.5990338164251208, 0.8309178743961353, 0.9207317073170732, 0.2682926829268293, 0.19333333333333333, 0.03333333333333333]
madeye_w17 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.7480916030534351, 0.9212598425196851, 0.0, 0.6714975845410628, 0.927536231884058, 0.9695121951219512, 0.27439024390243905, 0.21333333333333335, 0.11333333333333333]
dynamic_w17 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9461538461538461, 0.9921259842519685, 0.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666]
fixed_w18 = [1.0, 1.0, 1.0, 0.9915966386554622, 0.9921259842519685, 0.7786259541984732, 0.984251968503937, 0.10236220472440945, 0.9758454106280193, 1.0, 0.8475609756097561, 0.8475609756097561, 0.4266666666666667, 0.36]
madeye_w18 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.8854961832061069, 0.9921259842519685, 0.015748031496062992, 0.9903381642512077, 1.0, 0.975609756097561, 0.9573170731707317, 0.4533333333333333, 0.38666666666666666]
dynamic_w18 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9846153846153847, 1.0, 0.10236220472440945, 1.0, 1.0, 1.0, 1.0, 0.4666666666666667, 0.42]
fixed_w19 = [1.0, 1.0, 1.0, 1.0, 0.3466666666666667, 0.7404580152671756, 0.5748031496062992, 0.0, 0.8985507246376812, 1.0, 0.8170731707317073, 0.6890243902439024, 0.35333333333333333, 0.18666666666666668]
madeye_w19 = [1.0, 1.0, 1.0, 1.0, 0.30666666666666664, 0.732824427480916, 0.4881889763779528, 0.0, 0.9033816425120773, 1.0, 0.8353658536585366, 0.7987804878048781, 0.3, 0.18]
dynamic_w19 = [1.0, 1.0, 1.0, 1.0, 0.38, 0.9076923076923077, 0.7322834645669292, 0.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
fixed_w20 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.984251968503937, 0.11811023622047244, 1.0, 1.0, 1.0, 0.9939024390243902, 0.9666666666666667, 0.9933333333333333]
madeye_w20 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.9921259842519685, 0.0, 0.9951690821256038, 1.0, 1.0, 1.0, 0.84, 0.7066666666666667]
dynamic_w20 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.9921259842519685, 0.16535433070866143, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
fixed_w21 = [0.9055555555555558, 0.9001234567901231, 0.9345938375350139, 0.9075630252100844, 0.9015748031496063, 0.018888888888888886, 0.8910761154855642, 0.0, 0.5941798941798941, 0.7523349436392915, 0.83130081300813, 0.22306910569105698, 0.13222222222222224, 0.018888888888888886]
madeye_w21 = [0.95, 0.9451851851851847, 0.9753501400560223, 0.9383753501400564, 0.9015748031496063, 0.08888888888888889, 0.926509186351706, 0.0, 0.7041867954911435, 0.8516103059581321, 0.9171747967479676, 0.24898373983739835, 0.1911111111111111, 0.08222222222222222]
dynamic_w21 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.16666666666666666, 0.9921259842519685, 0.0, 0.8792270531400966, 0.9903381642512077, 0.9877300613496932, 0.38650306748466257, 0.26666666666666666, 0.16666666666666666]
fixed_w22 = [0.8734215167548498, 0.92152557319224, 0.8659063625450176, 0.8327731092436974, 0.4044444444444445, 0.6882951653944019, 0.8727034120734908, 0.10236220472440945, 0.7528847829572461, 0.9250697102146376, 0.7322299651567944, 0.7132694541231126, 0.4044444444444445, 0.3277777777777778]
madeye_w22 = [0.9735097001763666, 0.9756084656084658, 0.9436774709883953, 0.9334733893557424, 0.45111111111111113, 0.8295165394402035, 0.9199475065616799, 0.015748031496062992, 0.9591001456943484, 0.9879457096848402, 0.9166957026713124, 0.9222560975609758, 0.4422222222222222, 0.3422222222222222]
dynamic_w22 = [1.0, 1.0, 1.0, 1.0, 0.4666666666666667, 0.9846153846153847, 1.0, 0.10236220472440945, 1.0, 1.0, 1.0, 1.0, 0.4666666666666667, 0.42]
fixed_w23 = [0.8928395061728397, 0.93037037037037, 0.8915966386554621, 0.8669467787114846, 0.5583989501312335, 0.6908396946564885, 0.5669291338582677, 0.0, 0.6328387393604783, 0.9170347365999537, 0.6989837398373984, 0.5853658536585367, 0.33166666666666667, 0.17666666666666667]
madeye_w23 = [0.9598765432098766, 0.9711111111111108, 0.9522408963585434, 0.9663865546218489, 0.6666666666666666, 0.7213740458015268, 0.5039370078740157, 0.0, 0.7764320220841963, 0.9832758224062571, 0.7303861788617887, 0.710467479674797, 0.2744444444444445, 0.165]
dynamic_w23 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9076923076923077, 0.7322834645669292, 0.0, 0.9951690821256038, 1.0, 0.9815950920245399, 0.901840490797546, 0.38, 0.31333333333333335]
fixed_w24 = [0.9129175351397572, 0.9457260435038211, 0.953363163447197, 0.9126517273576096, 0.8575646794150731, 0.7779443838604141, 0.949475065616798, 0.11811023622047244, 0.8099490552389101, 0.8192995284214383, 0.8461769260549751, 0.8264711575687181, 0.8540000000000003, 0.8426031746031746]
madeye_w24 = [0.9917548500881834, 0.9898059964726633, 0.8466671517091682, 0.9769107643057221, 0.9226846644169479, 0.9014903671392218, 0.9685039370078742, 0.0, 0.9528341492109611, 0.966391137043311, 0.9367232868757259, 0.9797764227642278, 0.7542222222222223, 0.607888888888889]
dynamic_w24 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.9921259842519685, 0.16535433070866143, 1.0, 1.0, 1.0, 1.0, 0.9933333333333333, 0.9933333333333333]
fixed_w25 = [0.8932236415961495, 0.8958796270611077, 0.7944050861160897, 0.9114540306692754, 0.9525999397887445, 0.5151889293080032, 0.8321976956721909, 0.0, 0.5096844323065154, 0.9425283096608517, 0.8643395653303397, 0.6154213411067939, 0.26338956574199907, 0.284431217598077]
madeye_w25 = [0.9581246281487743, 0.9788029572072435, 0.912119547345274, 0.9597103556576898, 0.8573504121806627, 0.6396100055932737, 0.8939677356258912, 0.0, 0.637949841649275, 0.9028105161035825, 0.888674231302998, 0.8240092827467849, 0.20710047149460423, 0.22478112121974797]
dynamic_w25 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9461538461538461, 0.9921259842519685, 0.0, 0.9903381642512077, 1.0, 1.0, 1.0, 0.32, 0.29333333333333333]
fixed_w26 = [0.9146031106271622, 0.9384013873211218, 0.9131455862133334, 0.8157852625297202, 0.8988940603031365, 0.5536649653295858, 0.9007072931095927, 0.10236220472440945, 0.7932207359305078, 0.9342802648810907, 0.8243012235436588, 0.7800696743802623, 0.25897055714861666, 0.2906804154864865]
madeye_w26 = [0.9817961747896009, 0.9891612540504849, 0.969602411803016, 0.955937001300877, 0.6752310776097188, 0.6947058682538606, 0.9410875064693521, 0.015748031496062992, 0.9029062629885471, 0.9049869058952611, 0.9268241900421812, 0.9772171497875962, 0.32407912058483734, 0.31743023034310575]
dynamic_w26 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9846153846153847, 1.0, 0.10236220472440945, 1.0, 1.0, 1.0, 1.0, 0.36666666666666664, 0.37333333333333335]
fixed_w27 = [0.7949896298922964, 0.923696898246751, 0.8554720701374597, 0.8254423172974998, 0.7709104359273683, 0.671024073212568, 0.6481040804710964, 0.0, 0.7344048368271758, 0.9164434777687088, 0.830240985411958, 0.6252823208578407, 0.1559834410433799, 0.21567302428823099]
madeye_w27 = [0.8731402779523075, 0.9833321238133675, 0.9563338116322064, 0.967166794431866, 0.7998133530841323, 0.7932448989667256, 0.6130405038647941, 0.0, 0.8526285556416588, 0.8887846993545314, 0.9239505899945758, 0.9258954816436157, 0.21896423129006734, 0.22673727312791012]
dynamic_w27 = [0.9806763285024155, 1.0, 1.0, 1.0, 0.9921259842519685, 0.9076923076923077, 0.7322834645669292, 0.0, 0.9806763285024155, 1.0, 1.0, 1.0, 0.30666666666666664, 0.3]
fixed_w28 = [0.9221869071295, 0.9441797341782124, 0.9083108263158097, 0.834055930174403, 0.9719310156537327, 0.8967376452160677, 0.9532157371049789, 0.14905538578568658, 0.8683135860912736, 0.9336518651865126, 0.8971714011314483, 0.7984568648373378, 0.3879682055062869, 0.3151231411342405]
madeye_w28 = [0.9705573622555101, 0.9806254562587332, 0.9431893836275993, 0.9386609562927759, 0.8983539373689977, 0.8670326136848598, 0.9674082170601276, 0.03094514956521414, 0.9492946736085647, 0.9175574048842784, 0.9317197843058379, 0.9526370850920868, 0.4061924499461199, 0.4175346655297636]
dynamic_w28 = [1.0, 1.0, 1.0, 1.0, 0.9921259842519685, 1.0, 0.9921259842519685, 0.16535433070866143, 1.0, 1.0, 1.0, 1.0, 0.4866666666666667, 0.6133333333333333]



# workload1 corresponds to NAS1, workload2 to NAS2, etc.

workload1 = [ ]

for i in range(0,len(fixed_w1)):
    workload1.append(madeye_w1[i] - fixed_w1[i])
for i in range(0,len(fixed_w2)):
    workload1.append(madeye_w2[i] - fixed_w2[i])
for i in range(0,len(fixed_w3)):
    workload1.append(madeye_w3[i] - fixed_w3[i])
for i in range(0,len(fixed_w4)):
    workload1.append(madeye_w4[i] - fixed_w4[i])

workload2 = [ ]

for i in range(0,len(fixed_w5)):
    workload2.append(madeye_w5[i] - fixed_w5[i])
for i in range(0,len(fixed_w6)):
    workload2.append(madeye_w6[i] - fixed_w6[i])
for i in range(0,len(fixed_w7)):
    workload2.append(madeye_w7[i] - fixed_w7[i])
for i in range(0,len(fixed_w8)):
    workload2.append(madeye_w8[i] - fixed_w8[i])

workload3 = [ ]


for i in range(0,len(fixed_w9)):
    workload3.append(madeye_w9[i] - fixed_w9[i])
for i in range(0,len(fixed_w10)):
    workload3.append(madeye_w10[i] - fixed_w11[i])
for i in range(0,len(fixed_w12)):
    workload3.append(madeye_w12[i] - fixed_w12[i])
for i in range(0,len(fixed_w13)):
    workload3.append(madeye_w13[i] - fixed_w13[i])

workload4 = []
for i in range(0,len(fixed_w14)):
    workload4.append(madeye_w14[i] - fixed_w14[i])
for i in range(0,len(fixed_w15)):
    workload4.append(madeye_w15[i] - fixed_w15[i])
for i in range(0,len(fixed_w16)):
    workload4.append(madeye_w16[i] - fixed_w16[i])
for i in range(0,len(fixed_w17)):
    workload4.append(madeye_w17[i] - fixed_w17[i])

workload1 = [item * 100 for item in workload1 if item >= 0] 
workload2 = [item * 100 for item in workload2 if item >= 0] 
workload3 = [item * 100 for item in workload3 if item >= 0] 
workload4 = [item * 100 for item in workload4 if item >= 0] 

workload1_x = np.sort(workload1)
workload1_y = np.arange(len(workload1_x))/float(len(workload1_x))
plt.plot(workload1_x, workload1_y, label="Binary classification", color='#66c2a4', linestyle='solid', linewidth=9)

workload2_x = np.sort(workload2)
workload2_y = np.arange(len(workload2_x))/float(len(workload2_x))

plt.plot(workload2_x, workload2_y, label="Count", color='#41ae76', linestyle='dashed', linewidth=9)

workload3_x = np.sort(workload3)
workload3_y = np.arange(len(workload3_x))/float(len(workload3_x))
plt.plot(workload3_x, workload3_y, label="Detection",color='#238b45' , linestyle='dashdot', linewidth=9)

workload4_x = np.sort(workload4)
workload4_y = np.arange(len(workload4_x))/float(len(workload4_x))
plt.plot(workload4_x, workload4_y, label="Aggregate count",color='#005824', linestyle='dotted',linewidth=9)



# Remove annoying space at top of graph
ax.set_ylim(0, 1.0-1e-10)


ax.tick_params(axis='both', labelsize=46)
ax.set_xlabel('Accuracy wins (%)', fontsize=58)
ax.set_ylabel('CDF', fontsize=58)
ax.legend( prop={'size': 26} )

plt.savefig('query_improvements_person_cdf.pdf',  bbox_inches='tight' )


==> graph scripts/query_specificity.py <==
# FIGURE 2

import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]




labels = ['Tiny YOLOv4\n(people)', 'FRCNN\n(people)', 'YOLOv4\n(cars)', 'SSD\n(cars)']

# TIny YOLO people
data_workload_1_1 = [
    0.0, 0.0, 0.35344827586206895, 0.030172413793103425, 0.02102102102102099, 0.0038461538461538325, 0.0692307692307692, 0.3573780224525044, 0.3196513385146805, 0.0, 0.2028985507246377,
    
]
data_workload_1_2 = [
    0.11414399092970529, 0.21785714285714275, 0.43648399014778316, 0.32504618226600945, 0.2684184184184183, 0.186532356532357, 0.2937087912087911, 0.48561636442141637, 0.36282923143350604, 0.2693236714975844, 0.4253738210259951,
]

data_workload_1_3 = [
    0.1467710331420793, 0.2287118281513476, 0.4562495954944631, 0.33356428711829034, 0.12840392797516226, 0.2513855439409062, 0.3186150250660711, 0.4877339081647854, 0.3839324265975821, 0.28582271505068246, 0.4570335150925629,
]
data_workload_1_4 = [
    0.619718309859155, 0.7422680412371134, 0.6726190476190477, 0.6114285714285714, 0.7907949790794979, 0.6143187066974596, 0.5962566844919787, 0.712962962962963, 0.8181818181818181, 0.6483050847457628, 0.5771812080536913,
]


# FRCNN people
data_workload_2_1 = [
    0.0, 0.0, 0.006465517241379337, 0.0, 0.0, 0.0, 0.0, 0.0, 0.041450777202072575, 0.0, 0.004830917874396157,
]
data_workload_2_2 = [
    0.1077526122047111, 0.2020899470899471, 0.22847871118345253, 0.0964180030585503, 0.19375572611726788, 0.08316781421523645, 0.1349019942740185, 0.30164669096016283, 0.3687330372563531, 0.23862652377145144, 0.16100482314250475,
]
data_workload_2_3 = [
    0.0831630426231218, 0.17995391067467092, 0.14796418230313246, 0.019629560194931672, 0.2502722367165523, 0.11018270334855551, 0.19060018493534525, 0.3537919622617991, 0.4143792290115006, 0.2966397061010385, 0.20009620394308925,
]
data_workload_2_4 = [
    0.20743919885550788, 0.5714285714285714, 0.4134134134134134, 0.21027792343995805, 0.2252032520325203, 0.0, 0.0, 0.0, 0.0, 0.2578397212543554, 0.25487012987012986,
]

# YOLOv4 cars
data_workload_3_1 = [
    0.0, 0.09523809523809523, 0.008620689655172376, 0.1293103448275862, 0.0, 0.05769230769230771, 0.3726314226314227, 0.0, 0.0, 0.0, 0.0,
]
data_workload_3_2 = [
    0.10484693877551021, 0.12301587301587313, 0.04400143678160906, 0.13362068965517238, 0.20518527185193802, 0.29544871794871763, 0.49775047025047026, 0.22009940261235605, 0.11299037749814977, 0.11118012422360202, 0.04798293493945671,
]
data_workload_3_3 = [
    0.14183430940193154, 0.12646240749778448, 0.04735837776013263, 0.13611450547817222, 0.2496880230699966, 0.32398822072155975, 0.5441519416313891, 0.23740002881548794, 0.15485290466917034, 0.1556778933591889, 0.17868847079999906,
]
data_workload_3_4 = [
    0.0,
]

# SSD cars
data_workload_4_1 = [
    0.004761904761904745, 0.0, 0.15086206896551724, 0.07543103448275862, 0.03603603603603611, 0.011538461538461497, 0.3263736263736263, 0.0, 0.010362694300518172, 0.0, 0.0,
]
data_workload_4_2 = [
    0.06047619047619057, 0.0, 0.20474137931034486, 0.11637931034482757, 0.24159159159159171, 0.2665384615384615, 0.4017582417582418, 0.2243399950653835, 0.08721934369602757, 0.12310789049919502, 0.06867954911433127,
]
data_workload_4_3 = [
    0.06380795739348366, 0.0, 0.21514933414822446, 0.12282572857694285, 0.2579176455523886, 0.31992699963333293, 0.4040214150555575, 0.2301959858612007, 0.12066339364529366, 0.13550465170347703, 0.1018634105806544,
]
data_workload_4_4 = [
    0.0
]

data_workload_1_1 = [ d * 100 for d in data_workload_1_1]
data_workload_1_2 = [ d * 100 for d in data_workload_1_2]
data_workload_1_3 = [ d * 100 for d in data_workload_1_3]
data_workload_1_4 = [ d * 100 for d in data_workload_1_4]

data_workload_2_1 = [ d * 100 for d in data_workload_2_1]
data_workload_2_2 = [ d * 100 for d in data_workload_2_2]
data_workload_2_3 = [ d * 100 for d in data_workload_2_3]
data_workload_2_4 = [ d * 100 for d in data_workload_2_4]

data_workload_3_1 = [ d * 100 for d in data_workload_3_1]
data_workload_3_2 = [ d * 100 for d in data_workload_3_2]
data_workload_3_3 = [ d * 100 for d in data_workload_3_3]
data_workload_3_4 = [ d * 100 for d in data_workload_3_4]

data_workload_4_1 = [ d * 100 for d in data_workload_4_1]
data_workload_4_2 = [ d * 100 for d in data_workload_4_2]
data_workload_4_3 = [ d * 100 for d in data_workload_4_3]
data_workload_4_4 = [ d * 100 for d in data_workload_4_4]

workload_1 = [
median(data_workload_1_1),
median(data_workload_2_1),
median(data_workload_3_1),
median(data_workload_4_1),
]

workload_2 = [
median(data_workload_1_2),
median(data_workload_2_2),
median(data_workload_3_2),
median(data_workload_4_2),
]

workload_3 = [
median(data_workload_1_3),
median(data_workload_2_3),
median(data_workload_3_3),
median(data_workload_4_3),
]
workload_4 = [
median(data_workload_1_4),
median(data_workload_2_4),
median(data_workload_3_4),
median(data_workload_4_4),
]



workload_1_min = [
low(data_workload_1_1),
low(data_workload_2_1),
low(data_workload_3_1),
low(data_workload_4_1),
]

workload_1_max = [
high(data_workload_1_1),
high(data_workload_2_1),
high(data_workload_3_1),
high(data_workload_4_1),
]

workload_2_min = [
low(data_workload_1_2),
low(data_workload_2_2),
low(data_workload_3_2),
low(data_workload_4_2),
]

workload_2_max = [
high(data_workload_1_2),
high(data_workload_2_2),
high(data_workload_3_2),
high(data_workload_4_2),
]

workload_3_min = [
low(data_workload_1_3),
low(data_workload_2_3),
low(data_workload_3_3),
low(data_workload_4_3),
]

workload_3_max = [
high(data_workload_1_3),
high(data_workload_2_3),
high(data_workload_3_3),
high(data_workload_4_3),
]

workload_4_min = [
low(data_workload_1_4),
low(data_workload_2_4),
low(data_workload_3_4),
low(data_workload_4_4),
]



workload_4_max = [
high(data_workload_1_4),
high(data_workload_2_4),
high(data_workload_3_4),
high(data_workload_4_4),
]

print('workload 1 ' , workload_1)
print('workload 1 min ' , workload_1_min)
print('workload 1 max ' , workload_1_max)

workload_1_err_min = [
    workload_1[0] - workload_1_min[0],
    workload_1[1] - workload_1_min[1],
    workload_1[2] - workload_1_min[2],
    workload_1[3] - workload_1_min[3],
]

workload_1_err_max = [
    workload_1_max[0] - workload_1[0],
    workload_1_max[1] - workload_1[1],
    workload_1_max[2] - workload_1[2],
    workload_1_max[3] - workload_1[3],
]

workload_2_err_min = [
    workload_2[0] - workload_2_min[0],
    workload_2[1] - workload_2_min[1],
    workload_2[2] - workload_2_min[2],
    workload_2[3] - workload_2_min[3],
]

workload_2_err_max = [
    workload_2_max[0] - workload_2[0],
    workload_2_max[1] - workload_2[1],
    workload_2_max[2] - workload_2[2],
    workload_2_max[3] - workload_2[3],
]

workload_3_err_min = [
    workload_3[0] - workload_3_min[0],
    workload_3[1] - workload_3_min[1],
    workload_3[2] - workload_3_min[2],
    workload_3[3] - workload_3_min[3],
]

workload_3_err_max = [
    workload_3_max[0] - workload_3[0],
    workload_3_max[1] - workload_3[1],
    workload_3_max[2] - workload_3[2],
    workload_3_max[3] - workload_3[3],
]


workload_4_err_min = [
    workload_4[0] - workload_4_min[0],
    workload_4[1] - workload_4_min[1],
    workload_4[2] - workload_4_min[2],
    workload_4[3] - workload_4_min[3],
]

workload_4_err_max = [
    workload_4_max[0] - workload_4[0],
    workload_4_max[1] - workload_4[1],
    workload_4_max[2] - workload_4[2],
    workload_4_max[3] - workload_4[3],
]

workload_1_err = [workload_1_err_min, workload_1_err_max]
workload_2_err = [workload_2_err_min, workload_2_err_max]
workload_3_err = [workload_3_err_min, workload_3_err_max]
workload_4_err = [workload_4_err_min, workload_4_err_max]



x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

fig.set_size_inches(7, 5)

print('Agg queries ', workload_4)
rects3 = ax.bar(x - 3*width/2, workload_1, width, yerr=workload_1_err,label='Binary classification', color='#ccece6')
rects3 = ax.bar(x - width/2, workload_2, width, yerr=workload_2_err,label='Counting',  color='#99d8c9')
rects3 = ax.bar(x + width/2, workload_3, width, yerr=workload_3_err,label='Detection',  color='#66c2a4')
rects3 = ax.bar(x + 3*width/2, workload_4, width, yerr=workload_4_err,label='Aggregate counting', color='#2ca25f' )



ax.tick_params(axis='both', labelsize=18)
# Remove annoying space at top of graph

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_xticks(x, labels, fontsize=18)
ax.set_ylim(0, 100.0-1e-10)
ax.legend( prop={'size': 18}  )

ax.set_ylabel('Accuracy wins (%)', fontsize=24)


fig.tight_layout()
plt.savefig('query_specificity.jpg')


==> graph scripts/varying_adaptions.py <==

# FIGURE 1


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = [ 'W1',  'W3', 'W4', 'W8', 'W10' ]


first_frame_fixed_w1 = [
    0.6264027413961442, 0.40919187182509137, 0.27958676554005507, 0.3227399613582116, 0.4552357536485653, 0.45414038479850427, 0.3963314287999431, 0.4159695308124196, 0.358758094713684, 0.28626760871034, 0.46390244153047083, # seattle-dt-2
]

first_frame_fixed_w2 = [
    0.5281997103691771, 0.2982021149649734, 0.41796786546821535, 0.3780400196201448, 0.4719953262350501, 0.44946289296376457, 0.2299872401392844, 0.4108543609780246, 0.297355313779849, 0.34263693826638353, 0.5216621748533739,
]
first_frame_fixed_w3 = [
    0.6439698773230452, 0.29011593788125883, 0.4861894037940873, 0.2530832794570528, 0.5640697026571247, 0.3535082913914802, 0.2667524882328032, 0.3541465020902732, 0.5140975607005882, 0.5076673560293862, 0.5388791226220602,
]
first_frame_fixed_w4 = [
    0.5683023937441487, 0.3088937019383764, 0.48693950677745756, 0.26268989327885794, 0.5162544625419673, 0.4838739950370573, 0.16279603229510478, 0.4537924689260203, 0.511423860650442, 0.41427616433644304, 0.5211989041607816,
]
first_frame_fixed_w5 = [
    0.6669989131160766, 0.4574633132385744, 0.392657852320209, 0.38783987628404626, 0.560440627036921, 0.37215051011014344, 0.3522356678534778, 0.5031847907305089, 0.42422753316535716, 0.5694937354298736, 0.5545814290379507,
]


first_frame_fixed_w1 = [ x * 100 for x in first_frame_fixed_w1]
first_frame_fixed_w2 = [ x * 100 for x in first_frame_fixed_w2]
first_frame_fixed_w3 = [ x * 100 for x in first_frame_fixed_w3]
first_frame_fixed_w4 = [ x * 100 for x in first_frame_fixed_w4]
first_frame_fixed_w5 = [ x * 100 for x in first_frame_fixed_w5]

# BEST RESULTS
fixed_w1 = [
    0.6264027413961442, 0.4394418669382534, 0.41007076471468357, 0.41576074795398643, 0.45986964449581746, 0.4952040111113485, 0.4649164063821208, 0.4331705087708175, 0.37472742913314655, 0.4268746605246516, 0.49696404484318046,
]
fixed_w2 = [
    0.5825648402720811, 0.3693018313514924, 0.41796786546821535, 0.3825430856998898, 0.4719953262350501, 0.5137866370290926, 0.4125728010003064, 0.43091386431470396, 0.39997825588388985, 0.5369700305181021, 0.5216621748533739,
]
fixed_w3 = [
    0.6439698773230452, 0.29011593788125883, 0.4861894037940873, 0.2725262651156719, 0.5640697026571247, 0.3535082913914802, 0.2731810630946746, 0.48910758613476146, 0.5140975607005882, 0.5833840385415208, 0.5883823203451608,
]
fixed_w4 = [
    0.5916770236303637, 0.3409243669592716, 0.48693950677745756, 0.27629842052653447, 0.5358615641235653, 0.5237097861620662, 0.34435337220476836, 0.5476895120470218, 0.530148008621252, 0.5847057213240824, 0.586318147080055,
]
fixed_w5 = [
    0.6669989131160766, 0.47153260943040265, 0.5973359977311126, 0.43175583517128335, 0.5652472728336708, 0.4690127894969823, 0.43523167162540816, 0.5031847907305089, 0.4313310753725262, 0.583856335417547, 0.5545814290379507,
]



fixed_w1 = [ x * 100 for x in fixed_w1]
fixed_w2 = [ x * 100 for x in fixed_w2]
fixed_w3 = [ x * 100 for x in fixed_w3]
fixed_w4 = [ x * 100 for x in fixed_w4]
fixed_w5 = [ x * 100 for x in fixed_w5]


dynamic_w1 = [
    0.7742461354970916, 0.7306425397917486, 0.671692345597761, 0.6433068017461061, 0.6809611743758871, 0.7271104128902346, 0.7179939386330494, 0.7667737468500121, 0.754264490695061, 0.6971414974931348, 0.7533183382867649,
]
dynamic_w2 = [
    0.7375350848154154, 0.548219804741894, 0.5547799375297144, 0.6008256413022689, 0.6317743197214065, 0.6045653393778615, 0.5243369177172393, 0.573436007605738, 0.528474810016277, 0.6725229907626625, 0.7243227926012286,
]
dynamic_w3 = [
    0.7743134848049812, 0.49363756970343226, 0.6665786607772114, 0.43206648149484594, 0.75439445267829, 0.5559398196591199, 0.513966069023692, 0.6015239890320185, 0.6067358123659041, 0.7349584290351444, 0.7242805372525463,
]
dynamic_w4 = [
    0.737788700945643, 0.5357906862481157, 0.5992930640493188, 0.4946540667438857, 0.6296429314516897, 0.6502694215542041, 0.5587572118871789, 0.6855098217252171, 0.6735884700727609, 0.7097420175747159, 0.7248148361627843,
]
dynamic_w5 = [
    0.7806289887504401, 0.7496820173417155, 0.7242124280019395, 0.6670453053642618, 0.7920467814670831, 0.5289568918549457, 0.5559047889874958, 0.5935788956583994, 0.5742639064253654, 0.7862244774021608, 0.766408519910935,
]

dynamic_w1 = [ x * 100 for x in dynamic_w1]
dynamic_w2 = [ x * 100 for x in dynamic_w2]
dynamic_w3 = [ x * 100 for x in dynamic_w3]
dynamic_w4 = [ x * 100 for x in dynamic_w4]
dynamic_w5 = [ x * 100 for x in dynamic_w5]

first_frame_fixed  = [ 
median(first_frame_fixed_w1),
median(first_frame_fixed_w2),
median(first_frame_fixed_w3),
median(first_frame_fixed_w4),
median(first_frame_fixed_w5),
]

fixed = [
median(fixed_w1), 
median(fixed_w2), 
median(fixed_w3), 
median(fixed_w4), 
median(fixed_w5), 
]



dynamic  = [ 
median(dynamic_w1),
median(dynamic_w2),
median(dynamic_w3),
median(dynamic_w4),
median(dynamic_w5),
]




first_frame_fixed_min = [
low(first_frame_fixed_w1), 
low(first_frame_fixed_w2), 
low(first_frame_fixed_w3), 
low(first_frame_fixed_w4), 
low(first_frame_fixed_w5), 
]

first_frame_fixed_max = [
high(first_frame_fixed_w1), 
high(first_frame_fixed_w2), 
high(first_frame_fixed_w3), 
high(first_frame_fixed_w4), 
high(first_frame_fixed_w5), 
]



fixed_min = [
low(fixed_w1), 
low(fixed_w2), 
low(fixed_w3), 
low(fixed_w4), 
low(fixed_w5), 
]

fixed_max = [
high(fixed_w1), 
high(fixed_w2), 
high(fixed_w3), 
high(fixed_w4), 
high(fixed_w5), 
]

dynamic_min = [
low(dynamic_w1), 
low(dynamic_w2), 
low(dynamic_w3), 
low(dynamic_w4), 
low(dynamic_w5), 
]

dynamic_max = [
high(dynamic_w1), 
high(dynamic_w2), 
high(dynamic_w3), 
high(dynamic_w4), 
high(dynamic_w5), 
]


first_frame_fixed_err_min = [
    first_frame_fixed[0] - first_frame_fixed_min[0],
    first_frame_fixed[1] - first_frame_fixed_min[1],
    first_frame_fixed[2] - first_frame_fixed_min[2],
    first_frame_fixed[3] - first_frame_fixed_min[3],
    first_frame_fixed[4] - first_frame_fixed_min[4],
]

first_frame_fixed_err_max = [
    first_frame_fixed_max[0] - first_frame_fixed[0],
    first_frame_fixed_max[1] - first_frame_fixed[1],
    first_frame_fixed_max[2] - first_frame_fixed[2],
    first_frame_fixed_max[3] - first_frame_fixed[3],
    first_frame_fixed_max[4] - first_frame_fixed[4],
]

fixed_err_min = [
    fixed[0] - fixed_min[0],
    fixed[1] - fixed_min[1],
    fixed[2] - fixed_min[2],
    fixed[3] - fixed_min[3],
    fixed[4] - fixed_min[4],
]

fixed_err_max = [
    fixed_max[0] - fixed[0],
    fixed_max[1] - fixed[1],
    fixed_max[2] - fixed[2],
    fixed_max[3] - fixed[3],
    fixed_max[4] - fixed[4],
]




dynamic_err_min = [
    dynamic[0] - dynamic_min[0],
    dynamic[1] - dynamic_min[1],
    dynamic[2] - dynamic_min[2],
    dynamic[3] - dynamic_min[3],
    dynamic[4] - dynamic_min[4],
]

dynamic_err_max = [
    dynamic_max[0] - dynamic[0],
    dynamic_max[1] - dynamic[1],
    dynamic_max[2] - dynamic[2],
    dynamic_max[3] - dynamic[3],
    dynamic_max[4] - dynamic[4],
]


first_frame_fixed_err = [first_frame_fixed_err_min, first_frame_fixed_err_max]
fixed_err = [fixed_err_min, fixed_err_max]
dynamic_err = [dynamic_err_min, dynamic_err_max]




x = np.arange(len(labels))  # the label locations
print(x)
width = 0.2  # the width of the bars

fig, ax = plt.subplots()

ax.tick_params(axis='both', labelsize=18)

fig.set_size_inches(7, 5)
rects3 = ax.bar(x - width, first_frame_fixed, width, yerr=first_frame_fixed_err,label='one_time_fixed', color='#ccece6')
rects3 = ax.bar(x, fixed, width, yerr=fixed_err,label='best_fixed',  color='#66c2a4')
rects3 = ax.bar(x + width, dynamic, width, yerr=dynamic_err,label='best_dynamic', color='#006d2c')


# Remove annoying space at top of graph
ax.set_ylim(0, 100.0-1e-10)

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Accuracy (%)', fontsize=24)

#ax.set_xlabel('Workload', fontsize=24)
ax.set_xticks(x, labels, fontsize=18)
ax.legend( prop={'size': 16}  , ncol=2)

fig.tight_layout()
plt.savefig('varying_adaptions.jpg')



==> graph scripts/workload_accuracies.py <==

# FIGURE 4


import matplotlib.pyplot as plt
import numpy as np

def average(l):
    return sum(l) / len(l)

def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]


labels = ['W1', 'W3', 'W4', 'W8', 'W10']

# BEST RESULTS
data_workload_1_1 = [
    0.0
]
# Trace of best dynamic 1 using workload 2
data_workload_1_2 = [
    0.036568795554736466, 0.03603579073908647, 0.05573328118194654, 0.03438389014686849, 0.07576501316110063, 0.07415596165827265, 0.0554167442157969, 0.03346863755096241, 0.027497615316019575, 0.05051073573277998, 0.05355850316914, # seattle-dt-2
]
data_workload_1_3 = [
    0.13034360748193596, 0.16444886930558372, 0.18038925698312408, 0.0952399168166978, 0.19032475002116522, 0.20243152826763966, 0.24078500592901741, 0.11241640289725707, 0.09263825166531592, 0.15157439049362365, 0.135898216907385,
]
data_workload_1_4 = [
    0.06640329354719843, 0.10778954906846483, 0.11235355727186125, 0.08021943048063851, 0.09378136732812437, 0.12655963539213788, 0.1375141805796931, 0.07904386096091054, 0.09524007250996891, 0.11016423694686395, 0.089706154361,
]
data_workload_1_5 = [
    0.11363007563436345, 0.1564766728733048, 0.12687643027082696, 0.09597672143264135, 0.1997014960790373, 0.05994410235796338, 0.12067311736208769, 0.09039410492789046, 0.1047481261022929, 0.20236814198461384, 0.1349019650952023,
]


data_workload_2_1 = [
    0.10002019701356901, 0.09133375436891233, 0.10278681384423227, 0.07782743123380553, 0.14066725846923445, 0.12487354372638593, 0.10566348706067019, 0.07775844155130218, 0.10287383358287971, 0.1364060099681278, 0.0911252319915,
]
data_workload_2_2 = [
    0.0,
]
data_workload_2_3 = [
    0.12059917848255963, 0.08947668974066875, 0.18038925698312408, 0.06759256084393961, 0.17905694845771292, 0.20243152826763966, 0.19920733351761216, 0.11241640289725707, 0.09263825166531592, 0.11707464485080699, 0.0990519249390,
]
data_workload_2_4 = [
    0.005366882474006296, 0.07407114931002512, 0.053871994068759976, 0.03385748898086394, 0.0258890100396848, 0.029102179846143272, 0.04481851254285241, 0.026537722739305547, 0.05793501218945174, 0.016370762299459662, 0.00302564614264,
]
data_workload_2_5 = [
    0.07113084430776806, 0.0980518991697854, 0.07984396421896411, 0.06967332297092843, 0.12374070217476674, 0.05994410235796338, 0.12067311736208769, 0.09039410492789046, 0.08900531856261051, 0.10684632780779824, 0.08695062094820,
]

data_workload_3_1 = [
    0.1478433941009475, 0.2743093833959765, 0.26062745232785384, 0.22754605379211967, 0.22109152988006964, 0.2319064017788861, 0.2530775322509286, 0.3336032380791946, 0.3653602213177237, 0.2702668369684832, 0.25635429,
]
data_workload_3_2 = [
    0.1301979262802011, 0.13437330811697418, 0.1368120720614991, 0.21828255560237908, 0.15231400081114788, 0.09077870234876895, 0.11176411671693293, 0.14252214329103402, 0.1284965541323872, 0.1352003051517029, 0.1438080,
]
data_workload_3_3 = [
    0.0,
]
data_workload_3_4 = [
    0.07423295587167966, 0.10355169214188409, 0.11235355727186125, 0.1434999639252148, 0.06155853007005041, 0.08574871653719551, 0.08495221996636254, 0.11132518971473992, 0.11131080491605772, 0.09428233165013966, 0.07709217,
]
data_workload_3_5 = [
    0.054430001542174145, 0.05295452869494699, 0.09913482205148894, 0.13767057056142828, 0.1389782149569292, 0.05994410235796338, 0.09548447335709642, 0.09039410492789046, 0.13592027667548562, 0.10027636329038458, 0.12219,
]




data_workload_4_1 = [
    0.14741284169219981, 0.14763736914270653, 0.1988962892015726, 0.13718199721375446, 0.22109152988006964, 0.16469739631643654, 0.18792735032257935, 0.16437348317936762, 0.21366947215432985, 0.1793232709758158, 0.17485149,
]
data_workload_4_2 = [
    0.0364773922937196, 0.0572337271298593, 0.03994772734509222, 0.05658302575641605, 0.037461995740152965, 0.03374010135265093, 0.054578472600377625, 0.05006169952474637, 0.05243425864127477, 0.03312234824754878, 0.054802,
]
data_workload_4_3 = [
    0.07802247141765017, 0.06747896258127789, 0.17508252482326814, 0.02556083494808331, 0.08358147024733964, 0.17700687149162175, 0.14989971631693927, 0.11241640289725707, 0.09263825166531592, 0.10661914990439503, 0.088003,
]
data_workload_4_4 = [
    0.0,
]
data_workload_4_5 = [
    0.06232095811294114, 0.10267086690141303, 0.09903159136276984, 0.08155219962755711, 0.1032742800241565, 0.05994410235796338, 0.12067311736208769, 0.09039410492789046, 0.1356862273528946, 0.11986474788407164, 0.1250443,
]


data_workload_5_1 = [
    0.1478433941009475, 0.2507510584184818, 0.2216643595136092, 0.18967029483206543, 0.22109152988006964, 0.1895124513825004, 0.22350771208691894, 0.23653564509867442, 0.21427934725340825, 0.2548108464403907, 0.17841943,
]
data_workload_5_2 = [
    0.1077298455717004, 0.10531990430353178, 0.11148141413099555, 0.12711916743852542, 0.08600870837297303, 0.06856447159177692, 0.11176411671693293, 0.09084288732114537, 0.0921210751022058, 0.08690087802677082, 0.085437572,
]
data_workload_5_3 = [
    0.051233740949849005, 0.021163080243479404, 0.14649689347909012, -0.008972283160759265, 0.07549402275176997, 0.1453787176337033, 0.11315682124163845, 0.11241640289725707, 0.09263825166531592, 0.05310793649826817, 0.061838326905,
]
data_workload_5_4 = [
    0.07051444812192975, 0.1030522657055819, 0.11235355727186125, 0.09603065093873375, 0.0594543061722983, 0.07063739664328061, 0.10902406872121273, 0.0887226983695123, 0.12180152941700939, 0.0766582966529501, 0.08062766,
]
data_workload_5_5 = [
    0.0,
]

data_workload_1_1 = [ d * 100 for d in data_workload_1_1]
data_workload_1_2 = [ d * 100 for d in data_workload_1_2]
data_workload_1_3 = [ d * 100 for d in data_workload_1_3]
data_workload_1_4 = [ d * 100 for d in data_workload_1_4]
data_workload_1_5 = [ d * 100 for d in data_workload_1_5]

data_workload_2_1 = [ d * 100 for d in data_workload_2_1]
data_workload_2_2 = [ d * 100 for d in data_workload_2_2]
data_workload_2_3 = [ d * 100 for d in data_workload_2_3]
data_workload_2_4 = [ d * 100 for d in data_workload_2_4]
data_workload_2_5 = [ d * 100 for d in data_workload_2_5]

data_workload_3_1 = [ d * 100 for d in data_workload_3_1]
data_workload_3_2 = [ d * 100 for d in data_workload_3_2]
data_workload_3_3 = [ d * 100 for d in data_workload_3_3]
data_workload_3_4 = [ d * 100 for d in data_workload_3_4]
data_workload_3_5 = [ d * 100 for d in data_workload_3_5]

data_workload_4_1 = [ d * 100 for d in data_workload_4_1]
data_workload_4_2 = [ d * 100 for d in data_workload_4_2]
data_workload_4_3 = [ d * 100 for d in data_workload_4_3]
data_workload_4_4 = [ d * 100 for d in data_workload_4_4]
data_workload_4_5 = [ d * 100 for d in data_workload_4_5]

data_workload_5_1 = [ d * 100 for d in data_workload_5_1]
data_workload_5_2 = [ d * 100 for d in data_workload_5_2]
data_workload_5_3 = [ d * 100 for d in data_workload_5_3]
data_workload_5_4 = [ d * 100 for d in data_workload_5_4]
data_workload_5_5 = [ d * 100 for d in data_workload_5_5]


workload_1 = [
median(data_workload_1_1),
median(data_workload_1_2),
median(data_workload_1_3),
median(data_workload_1_4),
median(data_workload_1_5),
]

workload_2 = [
median(data_workload_2_1),
median(data_workload_2_2),
median(data_workload_2_3),
median(data_workload_2_4),
median(data_workload_2_5),
]

workload_3 = [
median(data_workload_3_1),
median(data_workload_3_2),
median(data_workload_3_3),
median(data_workload_3_4),
median(data_workload_3_5),
]
workload_4 = [
median(data_workload_4_1),
median(data_workload_4_2),
median(data_workload_4_3),
median(data_workload_4_4),
median(data_workload_4_5),
]
workload_5 = [
median(data_workload_5_1),
median(data_workload_5_2),
median(data_workload_5_3),
median(data_workload_5_4),
median(data_workload_5_5),
]


workload_1_min = [
low(data_workload_1_1),
low(data_workload_1_2),
low(data_workload_1_3),
low(data_workload_1_4),
low(data_workload_1_5),
]

workload_1_max = [
high(data_workload_1_1),
high(data_workload_1_2),
high(data_workload_1_3),
high(data_workload_1_4),
high(data_workload_1_5),
]

workload_2_min = [
low(data_workload_2_1),
low(data_workload_2_2),
low(data_workload_2_3),
low(data_workload_2_4),
low(data_workload_2_5),
]

workload_2_max = [
high(data_workload_2_1),
high(data_workload_2_2),
high(data_workload_2_3),
high(data_workload_2_4),
high(data_workload_2_5),
]

workload_3_min = [
low(data_workload_3_1),
low(data_workload_3_2),
low(data_workload_3_3),
low(data_workload_3_4),
low(data_workload_3_5),
]

workload_3_max = [
high(data_workload_3_1),
high(data_workload_3_2),
high(data_workload_3_3),
high(data_workload_3_4),
high(data_workload_3_5),
]

workload_4_min = [
low(data_workload_4_1),
low(data_workload_4_2),
low(data_workload_4_3),
low(data_workload_4_4),
low(data_workload_4_5),
]



workload_4_max = [
high(data_workload_4_1),
high(data_workload_4_2),
high(data_workload_4_3),
high(data_workload_4_4),
high(data_workload_4_5),
]

workload_5_min = [
low(data_workload_5_1),
low(data_workload_5_2),
low(data_workload_5_3),
low(data_workload_5_4),
low(data_workload_5_5),
]

workload_5_max = [
high(data_workload_5_1),
high(data_workload_5_2),
high(data_workload_5_3),
high(data_workload_5_4),
high(data_workload_5_5),
]

workload_1_err_min = [
    workload_1[0] - workload_1_min[0],
    workload_1[1] - workload_1_min[1],
    workload_1[2] - workload_1_min[2],
    workload_1[3] - workload_1_min[3],
    workload_1[4] - workload_1_min[4],
]

workload_1_err_max = [
    workload_1_max[0] - workload_1[0],
    workload_1_max[1] - workload_1[1],
    workload_1_max[2] - workload_1[2],
    workload_1_max[3] - workload_1[3],
    workload_1_max[4] - workload_1[4],
]

workload_2_err_min = [
    workload_2[0] - workload_2_min[0],
    workload_2[1] - workload_2_min[1],
    workload_2[2] - workload_2_min[2],
    workload_2[3] - workload_2_min[3],
    workload_2[4] - workload_2_min[4],
]

workload_2_err_max = [
    workload_2_max[0] - workload_2[0],
    workload_2_max[1] - workload_2[1],
    workload_2_max[2] - workload_2[2],
    workload_2_max[3] - workload_2[3],
    workload_2_max[4] - workload_2[4],
]




workload_3_err_min = [
    workload_3[0] - workload_3_min[0],
    workload_3[1] - workload_3_min[1],
    workload_3[2] - workload_3_min[2],
    workload_3[3] - workload_3_min[3],
    workload_3[4] - workload_3_min[4],
]

workload_3_err_max = [
    workload_3_max[0] - workload_3[0],
    workload_3_max[1] - workload_3[1],
    workload_3_max[2] - workload_3[2],
    workload_3_max[3] - workload_3[3],
    workload_3_max[4] - workload_3[4],
]


workload_4_err_min = [
    workload_4[0] - workload_4_min[0],
    workload_4[1] - workload_4_min[1],
    workload_4[2] - workload_4_min[2],
    workload_4[3] - workload_4_min[3],
    workload_4[4] - workload_4_min[4],
]

workload_4_err_max = [
    workload_4_max[0] - workload_4[0],
    workload_4_max[1] - workload_4[1],
    workload_4_max[2] - workload_4[2],
    workload_4_max[3] - workload_4[3],
    workload_4_max[4] - workload_4[4],
]


workload_5_err_min = [
    workload_5[0] - workload_5_min[0],
    workload_5[1] - workload_5_min[1],
    workload_5[2] - workload_5_min[2],
    workload_5[3] - workload_5_min[3],
    workload_5[4] - workload_5_min[4],
]

workload_5_err_max = [
    workload_5_max[0] - workload_5[0],
    workload_5_max[1] - workload_5[1],
    workload_5_max[2] - workload_5[2],
    workload_5_max[3] - workload_5[3],
    workload_5_max[4] - workload_5[4],
]

workload_1_err = [workload_1_err_min, workload_1_err_max]
workload_2_err = [workload_2_err_min, workload_2_err_max]
workload_3_err = [workload_3_err_min, workload_3_err_max]
workload_4_err = [workload_4_err_min, workload_4_err_max]
workload_5_err = [workload_5_err_min, workload_5_err_max]





x = np.arange(len(labels))  # the label locations
print(x)
width = 0.15  # the width of the bars

fig, ax = plt.subplots()

fig.set_size_inches(7, 5)

print('workload 1 ', workload_1)
print('workload 2 ', workload_2)
print('workload 3 ', workload_3)
print('workload 4 ', workload_4)
print('workload 5 ', workload_5)
rects3 = ax.bar(x - 4*width/2, workload_1, width, yerr=workload_1_err,label='W1 best_dynamic', color='#ccece6')
rects3 = ax.bar(x - width, workload_2, width, yerr=workload_2_err,label='W3 best_dynamic', color='#99d8c9')
rects3 = ax.bar(x, workload_3, width, yerr=workload_3_err,label='W4 best_dynamic', color='#66c2a4')
rects3 = ax.bar(x + width, workload_4, width, yerr=workload_4_err,label='W8 best_dynamic', color='#2ca25f')
rects3 = ax.bar(x + 4*width/2, workload_5, width, yerr=workload_5_err,label='W10 best_dynamic', color='#006d2c')



ax.tick_params(axis='both', labelsize=18)

# Remove annoying space at top of graph

ax.set_ylim(0, 50.0-1e-10)
# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Accuracy wins foregone (%)', fontsize=24)

#ax.set_title('Ground truth ranks (lower is better)', fontsize=18)
ax.set_xticks(x, labels, fontsize=18)
ax.legend( prop={'size': 18}  )

fig.tight_layout()

plt.savefig('workload_accuracies.jpg')




==> matplotlib/orientation_cdf.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
  
# No of Data points
  
  
fig, ax = plt.subplots()

fig.set_size_inches(5, 4)

# vid1 corresponds to NAS1, vid2 to NAS2, etc.
vid1 =[1, 1, 2, 1, 2, 1, 1, 1, 2, 1, 1, 2, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 1, 1, 2, 1, 2, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2, 1, 2, 1, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 3, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 2, 2, 2, 2, 1, 1, 1, 1, 2, 1, 2, 3, 1, 1, 1, 1, 1, 3, 2, 2, 1, 2, 2, 1, 1, 1, 2, 2, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 3, 2, 2, 2, 2, 1, 2, 1, 2, 1, 2, 1, 1, 2, 2, 1, 3, 3, 1, 1, 1, 1, 2, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1      , 1, 1, 1, 2, 1, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 1, 2, 4, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 1, 1, 2, 1, 1, 1, 2] 
vid2 = [1, 1, 2, 1, 1, 1, 1, 2, 2, 2, 1, 2, 1, 1, 1, 1, 1, 2, 2, 2, 2, 1, 2, 2, 3, 1, 1, 2, 3, 2, 3, 1, 1, 2, 2, 1, 2, 2, 2, 1, 1, 1, 2, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1,      2, 1, 1, 1, 3, 2, 2, 1, 2, 1, 2, 1, 1, 2, 1, 1, 3, 1, 2, 1, 4, 2, 2, 1, 1, 1, 2, 1, 1, 1, 3, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1,      1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 2, 1, 1, 2, 2, 3, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 3, 3, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 5, 1, 1, 2, 1, 2, 1, 3, 1     , 1, 2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1, 2, 1, 1, 2, 1, 1, 1, 2, 5, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 3, 2, 2, 1, 2,      2, 1, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 2, 2, 3, 1, 2, 2, 1, 2, 2, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1, 2, 1, 3, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1]
vid3 = [2, 1, 2, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 2, 1, 6, 2, 2, 1, 1, 1, 1, 1, 2, 2, 1, 3, 2, 2, 1, 1, 1, 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2      , 2, 2, 1, 2, 2, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2      , 3, 1, 2, 2, 3, 1, 1]
vid4 = [1, 1, 2, 1, 1, 1, 2, 2, 3, 1, 2, 1, 1, 2, 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1, 2, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 3, 4, 2, 2, 1, 2, 2, 3, 1, 1, 1, 2, 2, 2, 2, 1, 1, 1,      1, 3, 3, 2, 1, 1, 3, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 3, 3, 2, 2, 2, 1, 2, 1, 1, 1, 1, 4, 2, 8, 1, 1, 1, 6, 1, 9, 1, 1, 2, 5, 2, 2, 1, 3, 2, 2, 1, 1, 1, 2, 2, 2, 3, 5, 1, 2,      2, 2, 3, 1, 1, 2, 4, 4, 1, 2, 1, 2, 1, 2, 2, 2, 2, 1, 1, 2, 2, 3, 3, 1, 1, 1, 2, 2, 1, 2, 2, 1, 1, 1, 3, 2, 1, 2, 1, 1, 2, 2, 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 2, 1, 1, 3, 2, 2, 1, 1, 2, 1, 2     , 1, 1, 1, 1, 1, 2, 1, 1, 1, 3, 2, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 1, 3, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 2, 3, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2]
vid1 = [item for item in vid1 if item <= 6] 
vid2 = [item for item in vid2 if item <= 6] 
vid3 = [item for item in vid3 if item <= 6] 
vid4 = [item for item in vid4 if item <= 6] 

vid1_x = np.sort(vid1)
vid1_y = np.arange(len(vid1_x))/float(len(vid1_x))
plt.plot(vid1_x, vid1_y, label="Video 1")


vid2_x = np.sort(vid2)
vid2_y = np.arange(len(vid2_x))/float(len(vid2_x))
plt.plot(vid2_x, vid2_y, label="Video 2")

vid3_x = np.sort(vid3)
vid3_y = np.arange(len(vid3_x))/float(len(vid3_x))
plt.plot(vid3_x, vid3_y, label="Video 3")

vid4_x = np.sort(vid4)
vid4_y = np.arange(len(vid4_x))/float(len(vid4_x))
plt.plot(vid4_x, vid4_y, label="Video 4")

ax.set_xlabel('Optimal Orientation Duration (s)', fontsize=10)
#ax.set_title('Orientation duration', fontsize=12)
ax.set_ylabel('CDF', fontsize=10)
#ax.set_xticks(x, labels, fontsize=14)
ax.legend()

plt.savefig('cdf.pdf')


==> matplotlib/plot_aggregate.py <==
import matplotlib.pyplot as plt
import numpy as np


def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]

labels = [ 'YOLO\n(people)', 'Tiny YOLO\n(people)', 'SSD\n(people)', 'FRCNN\n(people)']


# FIXED RESULTS
data_yolo_people_fixed = [
    0.094791666, # seattle-dt-1
    0.15651211, # seattle-traffic
    0.20961261, # seattle-dt-2
]
data_tiny_people_fixed = [
    0.06626506, # seattle-dt-1 
    0.115769796, # seattle-traffic
    0.24149117, # seattle-dt-2
]
data_ssd_people_fixed = [
    0.07936508, # seattle-dt-1 
    0.13399152, # seattle-traffic
    0.26553985, # seattle-dt-2
]
data_frcnn_people_fixed = [
    0.098773845, # seattle-dt-1 
    0.11304712, # seattle-traffic
    0.17743838, # seattle-dt-2
]

# BEST RESULTS
data_yolo_people_best = [
    0.396875, # seattle-dt-1 
    0.94837344, # seattle-traffic
    0.53870946, # seattle-dt-2
]
data_tiny_people_best = [
    0.4683735, # seattle-dt-1 
    0.98723567, # seattle-traffic
    0.9902486, # seattle-dt-2
]
data_ssd_people_best = [
    0.5941043, # seattle-dt-1 
    1, # seattle-traffic
    0.946961, # seattle-dt-2
]
data_frcnn_people_best = [
    0.33719346, # seattle-dt-1 
    0.6788716, # seattle-traffic
    0.4840987, # seattle-dt-2
]


fixed = [
median(data_yolo_people_fixed), # YOLO (people)
median(data_tiny_people_fixed), # Tiny YOLO (people)
median(data_ssd_people_fixed), # SSD (people)
median(data_frcnn_people_fixed), # FRCNN(people)
]


best = [ 
median(data_yolo_people_best), # YOLO (people)
median(data_tiny_people_best), # Tiny YOLO (people)
median(data_ssd_people_best), # SSD (people)
median(data_frcnn_people_best), # FRCNN(people)
]

fixed_min = [
low(data_yolo_people_fixed), # YOLO (people)
low(data_tiny_people_fixed), # Tiny YOLO (people)
low(data_ssd_people_fixed), # SSD (people)
low(data_frcnn_people_fixed), # FRCNN(people)
]
best_min = [
low(data_yolo_people_best), # YOLO (people)
low(data_tiny_people_best), # Tiny YOLO (people)
low(data_ssd_people_best), # SSD (people)
low(data_frcnn_people_best), # FRCNN(people)
]
fixed_max = [
high(data_yolo_people_fixed), # YOLO (people)
high(data_tiny_people_fixed), # Tiny YOLO (people)
high(data_ssd_people_fixed), # SSD (people)
high(data_frcnn_people_fixed), # FRCNN(people)
]

best_max = [
high(data_yolo_people_best), # YOLO (people)
high(data_tiny_people_best), # Tiny YOLO (people)
high(data_ssd_people_best), # SSD (people)
high(data_frcnn_people_best), # FRCNN(people)
]


fixed_error_min = [
                   fixed[0] - fixed_min[0],
                   fixed[1] - fixed_min[1],
                   fixed[2] - fixed_min[2],
                   fixed[3] - fixed_min[3],
                ]
fixed_error_max = [
                   fixed_max[0] - fixed[0],
                   fixed_max[1] - fixed[1],
                   fixed_max[2] - fixed[2],
                   fixed_max[3] - fixed[3],
                ]
fixed_error = [fixed_error_min, fixed_error_max]


best_error_min = [
                   best[0] - best_min[0],
                   best[1] - best_min[1],
                   best[2] - best_min[2],
                   best[3] - best_min[3],
                ]
best_error_max = [
                   best_max[0] - best[0],
                   best_max[1] - best[1],
                   best_max[2] - best[2],
                   best_max[3] - best[3],
                ]
best_error = [best_error_min, best_error_max]




x = np.arange(len(labels))  # the label locations
print(x)
width = 0.3  # the width of the bars

fig, ax = plt.subplots()

fig.set_size_inches(7, 3)
#rects1 = ax.bar(x - width*(3/2), fixed, width, label='Fixed', yerr=fixed_error, color='#9ecae1', ecolor='red')
rects1 = ax.bar(x - width/2, fixed, width, label='Fixed', yerr=fixed_error, color='#9ecae1', ecolor='red')
rects2 = ax.bar(x + width/2, best, width, label='Best dynamic', yerr=best_error, color='#3182bd', ecolor='red')
#rects4 = ax.bar(x + width*(3/2), best_cross, width, label='Best cross', yerr=best_cross_error, color='#08519c', ecolor='red')


# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Accuracy', fontsize=12)
ax.set_title('Aggregate Count', fontsize=18)
ax.set_xticks(x, labels, fontsize=12)
ax.legend( prop={'size': 12} )
#ax.bar_label(rects1, padding=3)
#ax.bar_label(rects2, padding=3)

fig.tight_layout()
plt.savefig('aggregate.pdf')



==> matplotlib/plot_binary.py <==
import matplotlib.pyplot as plt
import numpy as np


def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]

labels = ['YOLO\n(cars)', 'YOLO\n(people)', 'Tiny YOLO\n(cars)', 'Tiny YOLO\n(people)', 
            'SSD\n(cars)', 'SSD\n(people)', 'FRCNN\n(cars)', 'FRCNN\n(people)']


# FIXED RESULTS
data_yolo_cars_fixed = [
    1, # seattle-dt-1
    0.9610191, # seattle-traffic
    1, # seattle-dt-2
]
data_yolo_people_fixed = [
    1, # seattle-dt-1
    0.9517597, # seattle-traffic
    0.91796005, # seattle-dt-2
]
data_tiny_cars_fixed = [
    1, # seattle-dt-1 
    0.8100612, # seattle-traffic
    0.98333335, # seattle-dt-2
]
data_tiny_people_fixed = [
    0.9067358, # seattle-dt-1 
    0.89969295, # seattle-traffic
    1, # seattle-dt-2
]
data_ssd_cars_fixed = [
    1, # seattle-dt-1 
    0.7946657, # seattle-traffic
    0.8717949, # seattle-dt-2
]
data_ssd_people_fixed = [
    1, # seattle-dt-1 
    0.7536461, # seattle-traffic
    0.98206276, # seattle-dt-2
]
data_frcnn_cars_fixed = [
    1, # seattle-dt-1 
    0.9726659, # seattle-traffic
    1, # seattle-dt-2
]
data_frcnn_people_fixed = [
    1, # seattle-dt-1 
    0.99942696, # seattle-traffic
    1, # seattle-dt-2
]

# BEST RESULTS
data_yolo_cars_best = [
    1, # seattle-dt-1 
    1, # seattle-traffic
    1, # seattle-dt-2
]
data_yolo_people_best = [
    1, # seattle-dt-1 
    1, # seattle-traffic
    1, # seattle-dt-2
]
data_tiny_cars_best = [
    1, # seattle-dt-1 
    1, # seattle-traffic
    0.8686131, # seattle-dt-2
]
data_tiny_people_best = [
    1, # seattle-dt-1 
    0.99999994, # seattle-traffic
    1, # seattle-dt-2
]
data_ssd_cars_best = [
    1, # seattle-dt-1 
    1, # seattle-traffic
    1, # saettle-dt-2
]
data_ssd_people_best = [
    1, # seattle-dt-1 
    1, # seattle-traffic
    1, # seattle-dt-2
]
data_frcnn_cars_best = [
    1, # seattle-dt-1
    1, # seattle-traffic
    1, # seattle-dt-2
]
data_frcnn_people_best = [
    1, # seattle-dt-1 
    1, # seattle-traffic
    1, # seattle-dt-2
]


fixed = [
median(data_yolo_cars_fixed), # YOLO (cars)
median(data_yolo_people_fixed), # YOLO (people)
median(data_tiny_cars_fixed), # Tiny YOLO (cars)
median(data_tiny_people_fixed), # Tiny YOLO (people)
median(data_ssd_cars_fixed), # SSD (cars)
median(data_ssd_people_fixed), # SSD (people)
median(data_frcnn_cars_fixed), # FRCNN (cars)
median(data_frcnn_people_fixed), # FRCNN(people)
]


best = [ 
median(data_yolo_cars_best), # YOLO (cars)
median(data_yolo_people_best), # YOLO (people)
median(data_tiny_cars_best), # Tiny YOLO (cars)
median(data_tiny_people_best), # Tiny YOLO (people)
median(data_ssd_cars_best), # SSD (cars)
median(data_ssd_people_best), # SSD (people)
median(data_frcnn_cars_best), # FRCNN (cars)
median(data_frcnn_people_best), # FRCNN(people)
]

fixed_min = [
low(data_yolo_cars_fixed), # YOLO (cars)
low(data_yolo_people_fixed), # YOLO (people)
low(data_tiny_cars_fixed), # Tiny YOLO (cars)
low(data_tiny_people_fixed), # Tiny YOLO (people)
low(data_ssd_cars_fixed), # SSD (cars)
low(data_ssd_people_fixed), # SSD (people)
low(data_frcnn_cars_fixed), # FRCNN (cars)
low(data_frcnn_people_fixed), # FRCNN(people)
]
best_min = [
low(data_yolo_cars_best), # YOLO (cars)
low(data_yolo_people_best), # YOLO (people)
low(data_tiny_cars_best), # Tiny YOLO (cars)
low(data_tiny_people_best), # Tiny YOLO (people)
low(data_ssd_cars_best), # SSD (cars)
low(data_ssd_people_best), # SSD (people)
low(data_frcnn_cars_best), # FRCNN (cars)
low(data_frcnn_people_best), # FRCNN(people)
]
fixed_max = [
high(data_yolo_cars_fixed), # YOLO (cars)
high(data_yolo_people_fixed), # YOLO (people)
high(data_tiny_cars_fixed), # Tiny YOLO (cars)
high(data_tiny_people_fixed), # Tiny YOLO (people)
high(data_ssd_cars_fixed), # SSD (cars)
high(data_ssd_people_fixed), # SSD (people)
high(data_frcnn_cars_fixed), # FRCNN (cars)
high(data_frcnn_people_fixed), # FRCNN(people)
]

best_max = [
high(data_yolo_cars_best), # YOLO (cars)
high(data_yolo_people_best), # YOLO (people)
high(data_tiny_cars_best), # Tiny YOLO (cars)
high(data_tiny_people_best), # Tiny YOLO (people)
high(data_ssd_cars_best), # SSD (cars)
high(data_ssd_people_best), # SSD (people)
high(data_frcnn_cars_best), # FRCNN (cars)
high(data_frcnn_people_best), # FRCNN(people)
]


fixed_error_min = [
                   fixed[0] - fixed_min[0],
                   fixed[1] - fixed_min[1],
                   fixed[2] - fixed_min[2],
                   fixed[3] - fixed_min[3],
                   fixed[4] - fixed_min[4],
                   fixed[5] - fixed_min[5],
                   fixed[6] - fixed_min[6],
                   fixed[7] - fixed_min[7],
                ]
fixed_error_max = [
                   fixed_max[0] - fixed[0],
                   fixed_max[1] - fixed[1],
                   fixed_max[2] - fixed[2],
                   fixed_max[3] - fixed[3],
                   fixed_max[4] - fixed[4],
                   fixed_max[5] - fixed[5],
                   fixed_max[6] - fixed[6],
                   fixed_max[7] - fixed[7],
                ]
fixed_error = [fixed_error_min, fixed_error_max]


best_error_min = [
                   best[0] - best_min[0],
                   best[1] - best_min[1],
                   best[2] - best_min[2],
                   best[3] - best_min[3],
                   best[4] - best_min[4],
                   best[5] - best_min[5],
                   best[6] - best_min[6],
                   best[7] - best_min[7],
                ]
best_error_max = [
                   best_max[0] - best[0],
                   best_max[1] - best[1],
                   best_max[2] - best[2],
                   best_max[3] - best[3],
                   best_max[4] - best[4],
                   best_max[5] - best[5],
                   best_max[6] - best[6],
                   best_max[7] - best[7],
                ]
best_error = [best_error_min, best_error_max]




x = np.arange(len(labels))  # the label locations
print(x)
width = 0.3  # the width of the bars

fig, ax = plt.subplots()

fig.set_size_inches(7, 3)
#rects1 = ax.bar(x - width*(3/2), fixed, width, label='Fixed', yerr=fixed_error, color='#9ecae1', ecolor='red')
rects1 = ax.bar(x - width/2, fixed, width, label='Fixed', yerr=fixed_error, color='#9ecae1', ecolor='red')
rects2 = ax.bar(x + width/2, best, width, label='Best dynamic', yerr=best_error, color='#3182bd', ecolor='red')
#rects4 = ax.bar(x + width*(3/2), best_cross, width, label='Best cross', yerr=best_cross_error, color='#08519c', ecolor='red')


# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Accuracy', fontsize=12)
ax.set_title('Binary Classification', fontsize=18)
ax.set_xticks(x, labels, fontsize=10)
ax.legend( prop={'size': 12}  )
#ax.bar_label(rects1, padding=3)
#ax.bar_label(rects2, padding=3)

fig.tight_layout()
plt.savefig('binary.pdf')



==> matplotlib/plot_count.py <==
import matplotlib.pyplot as plt
import numpy as np


def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]

labels = ['YOLO\n(cars)', 'YOLO\n(people)', 'Tiny YOLO\n(cars)', 'Tiny YOLO\n(people)', 
            'SSD\n(cars)', 'SSD\n(people)', 'FRCNN\n(cars)', 'FRCNN\n(people)']


# FIXED RESULTS
data_yolo_cars_fixed = [
    0.2755777, # seattle-dt-1 
    0.3640132, # seattle-traffic
    0.63295555, # seattle-dt-2
]
data_yolo_people_fixed = [
    0.17512247, # seattle-dt-1
    0.5723368, # seattle-traffic
    0.3998571, # seattle-dt-2
]
data_tiny_cars_fixed = [
    0.24830872, # seattle-dt-1 
    0.29129744, # seattle-traffic
    0.68539685, # seattle-dt-2
]
data_tiny_people_fixed = [
    0.14363639, # seattle-dt-1 
    0.5877283, # seattle-traffic
    0.285794, # seattle-dt-2
]
data_ssd_cars_fixed = [
    0.24996535, # seattle-dt-1 
    0.20851606, # seattle-traffic
    0.4057693, # seattle-dt-2
]
data_ssd_people_fixed = [
    0.13726062, # seattle-dt-1 
    0.48235127, # seattle-traffic
    0.43572512, # seattle-dt-2
]
data_frcnn_cars_fixed = [
    0.2629626, # seattle-dt-1 
    0.28349236, # seattle-traffic
    0.62880176, # seattle-dt-2
]
data_frcnn_people_fixed = [
    0.14793566, # seattle-dt-1 
    0.38171172, # seattle-traffic
    0.27879593, # seattle-dt-2
]

# BEST RESULTS
data_yolo_cars_best = [
    0.32580563, # seattle-dt-1 
    0.47749883, # seattle-traffic
    0.6842449, # seattle-dt-2
]
data_yolo_people_best = [
    0.28045592, # seattle-dt-1 
    0.59098816, # seattle-traffic
    0.55121183, # seattle-dt-2
]
data_tiny_cars_best = [
    0.2978989, # seattle-dt-1 
    0.467, # seattle-traffic
    0.75696474, # seattle-dt-2
]
data_tiny_people_best = [
    0.29174536, # seattle-dt-1 
    0.7555182, # seattle-traffic
    0.5204394, # seattle-dt-2
]
data_ssd_cars_best = [
    0.29756543, # seattle-dt-1 
    0.36941057, # seattle-traffic
    0.5569804, # seattle-dt-2
]
data_ssd_people_best = [
    0.25576684, # seattle-dt-1 
    0.73739636, # seattle-traffic
    0.4608373, # seattle-dt-2
]
data_frcnn_cars_best = [
    0.3416379, # seattle-dt-1
    0.2616798, # seattle-traffic
    0.7194703, # seattle-dt-2
]
data_frcnn_people_best = [
    0.21555157, # seattle-dt-1 
    0.31115937, # seattle-traffic
    0.36962947, # seattle-dt-2
]


fixed = [
median(data_yolo_cars_fixed), # YOLO (cars)
median(data_yolo_people_fixed), # YOLO (people)
median(data_tiny_cars_fixed), # Tiny YOLO (cars)
median(data_tiny_people_fixed), # Tiny YOLO (people)
median(data_ssd_cars_fixed), # SSD (cars)
median(data_ssd_people_fixed), # SSD (people)
median(data_frcnn_cars_fixed), # FRCNN (cars)
median(data_frcnn_people_fixed), # FRCNN(people)
]


best = [ 
median(data_yolo_cars_best), # YOLO (cars)
median(data_yolo_people_best), # YOLO (people)
median(data_tiny_cars_best), # Tiny YOLO (cars)
median(data_tiny_people_best), # Tiny YOLO (people)
median(data_ssd_cars_best), # SSD (cars)
median(data_ssd_people_best), # SSD (people)
median(data_frcnn_cars_best), # FRCNN (cars)
median(data_frcnn_people_best), # FRCNN(people)
]

fixed_min = [
low(data_yolo_cars_fixed), # YOLO (cars)
low(data_yolo_people_fixed), # YOLO (people)
low(data_tiny_cars_fixed), # Tiny YOLO (cars)
low(data_tiny_people_fixed), # Tiny YOLO (people)
low(data_ssd_cars_fixed), # SSD (cars)
low(data_ssd_people_fixed), # SSD (people)
low(data_frcnn_cars_fixed), # FRCNN (cars)
low(data_frcnn_people_fixed), # FRCNN(people)
]
best_min = [
low(data_yolo_cars_best), # YOLO (cars)
low(data_yolo_people_best), # YOLO (people)
low(data_tiny_cars_best), # Tiny YOLO (cars)
low(data_tiny_people_best), # Tiny YOLO (people)
low(data_ssd_cars_best), # SSD (cars)
low(data_ssd_people_best), # SSD (people)
low(data_frcnn_cars_best), # FRCNN (cars)
low(data_frcnn_people_best), # FRCNN(people)
]
fixed_max = [
high(data_yolo_cars_fixed), # YOLO (cars)
high(data_yolo_people_fixed), # YOLO (people)
high(data_tiny_cars_fixed), # Tiny YOLO (cars)
high(data_tiny_people_fixed), # Tiny YOLO (people)
high(data_ssd_cars_fixed), # SSD (cars)
high(data_ssd_people_fixed), # SSD (people)
high(data_frcnn_cars_fixed), # FRCNN (cars)
high(data_frcnn_people_fixed), # FRCNN(people)
]

best_max = [
high(data_yolo_cars_best), # YOLO (cars)
high(data_yolo_people_best), # YOLO (people)
high(data_tiny_cars_best), # Tiny YOLO (cars)
high(data_tiny_people_best), # Tiny YOLO (people)
high(data_ssd_cars_best), # SSD (cars)
high(data_ssd_people_best), # SSD (people)
high(data_frcnn_cars_best), # FRCNN (cars)
high(data_frcnn_people_best), # FRCNN(people)
]


fixed_error_min = [
                   fixed[0] - fixed_min[0],
                   fixed[1] - fixed_min[1],
                   fixed[2] - fixed_min[2],
                   fixed[3] - fixed_min[3],
                   fixed[4] - fixed_min[4],
                   fixed[5] - fixed_min[5],
                   fixed[6] - fixed_min[6],
                   fixed[7] - fixed_min[7],
                ]
fixed_error_max = [
                   fixed_max[0] - fixed[0],
                   fixed_max[1] - fixed[1],
                   fixed_max[2] - fixed[2],
                   fixed_max[3] - fixed[3],
                   fixed_max[4] - fixed[4],
                   fixed_max[5] - fixed[5],
                   fixed_max[6] - fixed[6],
                   fixed_max[7] - fixed[7],
                ]
fixed_error = [fixed_error_min, fixed_error_max]


best_error_min = [
                   best[0] - best_min[0],
                   best[1] - best_min[1],
                   best[2] - best_min[2],
                   best[3] - best_min[3],
                   best[4] - best_min[4],
                   best[5] - best_min[5],
                   best[6] - best_min[6],
                   best[7] - best_min[7],
                ]
best_error_max = [
                   best_max[0] - best[0],
                   best_max[1] - best[1],
                   best_max[2] - best[2],
                   best_max[3] - best[3],
                   best_max[4] - best[4],
                   best_max[5] - best[5],
                   best_max[6] - best[6],
                   best_max[7] - best[7],
                ]
best_error = [best_error_min, best_error_max]




x = np.arange(len(labels))  # the label locations
print(x)
width = 0.3  # the width of the bars

fig, ax = plt.subplots()

fig.set_size_inches(7, 3)
#rects1 = ax.bar(x - width*(3/2), fixed, width, label='Fixed', yerr=fixed_error, color='#9ecae1', ecolor='red')
rects1 = ax.bar(x - width/2, fixed, width, label='Fixed', yerr=fixed_error, color='#9ecae1', ecolor='red')
rects2 = ax.bar(x + width/2, best, width, label='Best dynamic', yerr=best_error, color='#3182bd', ecolor='red')
#rects4 = ax.bar(x + width*(3/2), best_cross, width, label='Best cross', yerr=best_cross_error, color='#08519c', ecolor='red')


# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Accuracy', fontsize=12)
ax.set_title('Counting', fontsize=18)
ax.set_xticks(x, labels, fontsize=10)
ax.legend( prop={'size': 12}  )
#ax.bar_label(rects1, padding=3)
#ax.bar_label(rects2, padding=3)

fig.tight_layout()
plt.savefig('count.pdf')



==> matplotlib/plot_detection.py <==
import matplotlib.pyplot as plt
import numpy as np


def median(l):
    l.sort()
    idx = int(len(l) / 2)
    return l[idx]

def low(l):
    l.sort()
    idx = int(len(l) / 4)
    return l[idx]

def high(l):
    l.sort()
    idx = int(len(l) * 0.75)
    return l[idx]

labels = ['YOLO\n(cars)', 'YOLO\n(people)', 'Tiny YOLO\n(cars)', 'Tiny YOLO\n(people)', 
            'SSD\n(cars)', 'SSD\n(people)', 'FRCNN\n(cars)', 'FRCNN\n(people)']


# FIXED RESULTS
data_yolo_cars_fixed = [
    0.24000005, # seattle-dt-1 
    0.29147643, # seattle-traffic
    0.32784253, # seattle-dt-2
]
data_yolo_people_fixed = [
    0.1441451, # seattle-dt-1
    0.4891263, # seattle-traffic
    0.24494454, # seattle-dt-2
]
data_tiny_cars_fixed = [
    0.23953375, # seattle-dt-1 
    0.29129744, # seattle-traffic
    0.36820826, # seattle-dt-2
]
data_tiny_people_fixed = [
    0.1307772, # seattle-dt-1 
    0.5877283, # seattle-traffic
    0.28397813, # seattle-dt-2
]
data_ssd_cars_fixed = [
    0.24580327, # seattle-dt-1 
    0.19000004, # seattle-traffic
    0.27217972, # seattle-dt-2
]
data_ssd_people_fixed = [
    0.13409331, # seattle-dt-1 
    0.3978755, # seattle-traffic
    0.35237703, # seattle-dt-2
]
data_frcnn_cars_fixed = [
    0.24746107, # seattle-dt-1 
    0.28349236, # seattle-traffic
    0.36614123, # seattle-dt-2
]
data_frcnn_people_fixed = [
    0.12652853, # seattle-dt-1 
    0.38171172, # seattle-traffic
    0.1599782, # seattle-dt-2
]

# BEST RESULTS
data_yolo_cars_best = [
    0.2960623, # seattle-dt-1 
    0.38993856, # seattle-traffic
    0.39240667, # seattle-dt-2
]
data_yolo_people_best = [
    0.24316055, # seattle-dt-1 
    0.5954974, # seattle-traffic
    0.39419064, # seattle-dt-2
]
data_tiny_cars_best = [
    0.28264278, # seattle-dt-1 
    0.467, # seattle-traffic
    0.5328333, # seattle-dt-2
]
data_tiny_people_best = [
    0.27290162, # seattle-dt-1 
    0.7555182, # seattle-traffic
    0.48729947, # seattle-dt-2
]
data_ssd_cars_best = [
    0.29057032, # seattle-dt-1 
    0.3377458, # seattle-traffic
    0.31119698, # seattle-dt-2
]
data_ssd_people_best = [
    0.24056996, # seattle-dt-1 
    0.6720182, # seattle-traffic
    0.44139045, # seattle-dt-2
]
data_frcnn_cars_best = [
    0.30077723, # seattle-dt-1
    0.29866093, # seattle-traffic
    0.42651466, # seattle-dt-2
]
data_frcnn_people_best = [
    0.16834186, # seattle-dt-1 
    0.2237049, # seattle-traffic
    0.22401755, # seattle-dt-2
]


fixed = [
median(data_yolo_cars_fixed), # YOLO (cars)
median(data_yolo_people_fixed), # YOLO (people)
median(data_tiny_cars_fixed), # Tiny YOLO (cars)
median(data_tiny_people_fixed), # Tiny YOLO (people)
median(data_ssd_cars_fixed), # SSD (cars)
median(data_ssd_people_fixed), # SSD (people)
median(data_frcnn_cars_fixed), # FRCNN (cars)
median(data_frcnn_people_fixed), # FRCNN(people)
]


best = [ 
median(data_yolo_cars_best), # YOLO (cars)
median(data_yolo_people_best), # YOLO (people)
median(data_tiny_cars_best), # Tiny YOLO (cars)
median(data_tiny_people_best), # Tiny YOLO (people)
median(data_ssd_cars_best), # SSD (cars)
median(data_ssd_people_best), # SSD (people)
median(data_frcnn_cars_best), # FRCNN (cars)
median(data_frcnn_people_best), # FRCNN(people)
]

fixed_min = [
low(data_yolo_cars_fixed), # YOLO (cars)
low(data_yolo_people_fixed), # YOLO (people)
low(data_tiny_cars_fixed), # Tiny YOLO (cars)
low(data_tiny_people_fixed), # Tiny YOLO (people)
low(data_ssd_cars_fixed), # SSD (cars)
low(data_ssd_people_fixed), # SSD (people)
low(data_frcnn_cars_fixed), # FRCNN (cars)
low(data_frcnn_people_fixed), # FRCNN(people)
]
best_min = [
low(data_yolo_cars_best), # YOLO (cars)
low(data_yolo_people_best), # YOLO (people)
low(data_tiny_cars_best), # Tiny YOLO (cars)
low(data_tiny_people_best), # Tiny YOLO (people)
low(data_ssd_cars_best), # SSD (cars)
low(data_ssd_people_best), # SSD (people)
low(data_frcnn_cars_best), # FRCNN (cars)
low(data_frcnn_people_best), # FRCNN(people)
]
fixed_max = [
high(data_yolo_cars_fixed), # YOLO (cars)
high(data_yolo_people_fixed), # YOLO (people)
high(data_tiny_cars_fixed), # Tiny YOLO (cars)
high(data_tiny_people_fixed), # Tiny YOLO (people)
high(data_ssd_cars_fixed), # SSD (cars)
high(data_ssd_people_fixed), # SSD (people)
high(data_frcnn_cars_fixed), # FRCNN (cars)
high(data_frcnn_people_fixed), # FRCNN(people)
]

best_max = [
high(data_yolo_cars_best), # YOLO (cars)
high(data_yolo_people_best), # YOLO (people)
high(data_tiny_cars_best), # Tiny YOLO (cars)
high(data_tiny_people_best), # Tiny YOLO (people)
high(data_ssd_cars_best), # SSD (cars)
high(data_ssd_people_best), # SSD (people)
high(data_frcnn_cars_best), # FRCNN (cars)
high(data_frcnn_people_best), # FRCNN(people)
]


fixed_error_min = [
                   fixed[0] - fixed_min[0],
                   fixed[1] - fixed_min[1],
                   fixed[2] - fixed_min[2],
                   fixed[3] - fixed_min[3],
                   fixed[4] - fixed_min[4],
                   fixed[5] - fixed_min[5],
                   fixed[6] - fixed_min[6],
                   fixed[7] - fixed_min[7],
                ]
fixed_error_max = [
                   fixed_max[0] - fixed[0],
                   fixed_max[1] - fixed[1],
                   fixed_max[2] - fixed[2],
                   fixed_max[3] - fixed[3],
                   fixed_max[4] - fixed[4],
                   fixed_max[5] - fixed[5],
                   fixed_max[6] - fixed[6],
                   fixed_max[7] - fixed[7],
                ]
fixed_error = [fixed_error_min, fixed_error_max]


best_error_min = [
                   best[0] - best_min[0],
                   best[1] - best_min[1],
                   best[2] - best_min[2],
                   best[3] - best_min[3],
                   best[4] - best_min[4],
                   best[5] - best_min[5],
                   best[6] - best_min[6],
                   best[7] - best_min[7],
                ]
best_error_max = [
                   best_max[0] - best[0],
                   best_max[1] - best[1],
                   best_max[2] - best[2],
                   best_max[3] - best[3],
                   best_max[4] - best[4],
                   best_max[5] - best[5],
                   best_max[6] - best[6],
                   best_max[7] - best[7],
                ]
best_error = [best_error_min, best_error_max]




x = np.arange(len(labels))  # the label locations
print(x)
width = 0.3  # the width of the bars

fig, ax = plt.subplots()

fig.set_size_inches(7, 3)
#rects1 = ax.bar(x - width*(3/2), fixed, width, label='Fixed', yerr=fixed_error, color='#9ecae1', ecolor='red')
rects1 = ax.bar(x - width/2, fixed, width, label='Fixed', yerr=fixed_error, color='#9ecae1', ecolor='red')
rects2 = ax.bar(x + width/2, best, width, label='Best dynamic', yerr=best_error, color='#3182bd', ecolor='red')
#rects4 = ax.bar(x + width*(3/2), best_cross, width, label='Best cross', yerr=best_cross_error, color='#08519c', ecolor='red')


# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Accuracy', fontsize=12)
ax.set_title('Detection', fontsize=18)
ax.set_xticks(x, labels, fontsize=10)
ax.legend( prop={'size': 12} )
#ax.bar_label(rects1, padding=3)
#ax.bar_label(rects2, padding=3)

fig.tight_layout()
plt.savefig('detection.pdf')


